Lessons from Luck: Do LLM-Written Lessons Carry Chance into an Agent's Next Decision?

Self-improving agents write lessons from the outcomes of their runs; when outcomes are noisy, a lesson can carry chance into later decisions. We measure one link of this chain in a registered study. In 256 synthetic worlds, each a recurring task with two interchangeable tools of recorded reliability, a scripted previous run used the more reliable tool (a good decision) or the less reliable one (a bad decision), with an assigned outcome: success or a transient failure. A model wrote a lesson from the run with ReasoningBank's memory-writing instruction; a fresh session of the same model, holding the authoritative log and the previous result, chose the next run's first tool with one memory item: that lesson, the lesson from the other outcome, an irrelevant item, or an unreasoned directive. The protocol was frozen, deposited and timestamped before any confirmatory call; 11 LLM endpoints gave 90,084 answers. After a chance failure of the better tool, the panel's lessons carried the chance (registered reading luck-carrying; interaction +0.112, 95% interval [+0.097, +0.126]): readers named the worse tool in 11.6% of next runs with the lesson written from that failure, against 0.4% with an irrelevant item and 0.4% with the lesson written from a success. The effect was +0.042 where the log stated that failures are independent and +0.181 where it did not (descriptive). After a lucky success of the worse tool, the interaction was bounded below 0.10 (+0.002), a bound, not evidence of no harm. In exploratory readings, 6 endpoints carried the chance (up to +0.352); 5 were bounded below 0.10. In secondary comparisons, a three-sentence decision-quality note in the writing instruction lowered the worse-tool rate after a chance failure to 7.5%, and one instruction for both outcomes with a no-change option to 3.1%; neither met the registered harm-reduction rule at every such endpoint.

==> anc/REIMPL_COMPARISON.json <==
{
 "compared_numbers": 3480,
 "max_abs_difference": 1.4988010832439613e-15,
 "largest": [
  [
   1.4988010832439613e-15,
   "qwen/qwen3.8-max-0902",
   "T3_RB",
   "p_t",
   0.08326213623955774,
   0.08326213623955923
  ],
  [
   1.4988010832439613e-15,
   "PANEL",
   "T3_N",
   "p_t",
   0.08326213623955774,
   0.08326213623955923
  ],
  [
   1.4988010832439613e-15,
   "PANEL",
   "L3_N",
   "p_t",
   0.08326213623955774,
   0.08326213623955923
  ],
  [
   9.992007221626409e-16,
   "PANEL",
   "P3m_RB",
   "p_holm_bet",
   0.8525926472967243,
   0.8525926472967253
  ],
  [
   9.992007221626409e-16,
   "PANEL",
   "P3m_RB",
   "p_bet",
   0.8525926472967243,
   0.8525926472967253
  ],
  [
   9.71445146547012e-16,
   "qwen/qwen3.8-max-0902",
   "remedy_P3m_N_minus_RB",
   "p_t",
   0.08326211742200795,
   0.08326211742200892
  ],
  [
   9.71445146547012e-16,
   "qwen/qwen3.8-max-0902",
   "remedy_L3_N_minus_RB",
   "p_t",
   0.08326211742200795,
   0.08326211742200892
  ],
  [
   9.71445146547012e-16,
   "qwen/qwen3.8-max-0902",
   "remedy_A3_N_minus_RB",
   "p_t",
   0.08326211742200795,
   0.08326211742200892
  ],
  [
   9.71445146547012e-16,
   "qwen/qwen3.8-max-0902",
   "L3_RB",
   "p_t",
   0.08326211742200795,
   0.08326211742200892
  ],
  [
   9.71445146547012e-16,
   "qwen/qwen3.8-max-0902",
   "L2b_RBD",
   "p_t",
   0.08326211742200795,
   0.08326211742200892
  ]
 ],
 "non_numeric_mismatches": [],
 "word_or_flag_mismatches": [],
 "words_compared": 36
}

==> anc/RESULTS_registered.json <==
{
 "mode": "registered",
 "tag": "freeze1",
 "freeze_files_verified": 74,
 "lock_manifest_sha256": "e5270d409566a345d84526cef1dfa75ffadae3fe65ef921be5056d88e842dd46",
 "lock_verified_files": 123907,
 "excluded": {},
 "run_ended": true,
 "final_stop_reason": null,
 "n_worlds": 256,
 "panel": [
  "anthropic/claude-opus-5.5",
  "anthropic/claude-sonnet-5.5",
  "anthropic/claude-haiku-5.5",
  "openai/gpt-6.1-sol",
  "openai/gpt-6-luna",
  "google/gemini-3.8-flash",
  "x-ai/grok-4.7",
  "qwen/qwen3.8-max-0902",
  "deepseek/deepseek-v4-pro-0813",
  "mistralai/mistral-large-4-0",
  "moonshotai/kimi-k3"
 ],
 "recovered_answers": 0,
 "per_model": {
  "anthropic/claude-opus-5.5": {
   "P2_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.02872412258653978,
    "hi": 0.02872412258653978,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 1.0,
    "p_holm_bet": 1.0,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.00390625,
      "mean_exact": "1/256",
      "lo": -0.003786369413476069,
      "hi": 0.011598869413476069,
      "se": 0.00390625,
      "p": 0.3182584817586547,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": 0.0,
     "hi": 0.0
    }
   },
   "P2_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P2_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.00390625,
      "mean_exact": "1/256",
      "lo": -0.003786369413476069,
      "hi": 0.011598869413476069,
      "se": 0.00390625,
      "p": 0.3182584817586547,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "A2_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.00390625,
      "mean_exact": "1/256",
      "lo": -0.003786369413476069,
      "hi": 0.011598869413476069,
      "se": 0.00390625,
      "p": 0.3182584817586547,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "L2_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 1.0,
    "p_holm_bet": 1.0,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": 0.0,
     "hi": 0.0
    }
   },
   "P3m_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "A3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "L3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "Sus": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "readings": {
    "good decision (P2)": "bounded below 0.10",
    "bad decision (P3m)": "bounded below 0.10",
    "planted item (Sus)": "increment below 0.10"
   },
   "flags": {
    "good decision (P2)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    },
    "bad decision (P3m)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    }
   },
   "remedy_P2_RBD_minus_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.02872412258653978,
    "hi": 0.02872412258653978,
    "p": 1.0,
    "constant": true
   },
   "remedy_P3m_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_RBD_minus_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true
   },
   "remedy_A3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_RBD_minus_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.02872412258653978,
    "hi": 0.02872412258653978,
    "p": 1.0,
    "constant": true
   },
   "remedy_L3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_P2_N_minus_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.02872412258653978,
    "hi": 0.02872412258653978,
    "p": 1.0,
    "constant": true
   },
   "remedy_P3m_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_N_minus_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true
   },
   "remedy_A3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_N_minus_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.02872412258653978,
    "hi": 0.02872412258653978,
    "p": 1.0,
    "constant": true
   },
   "remedy_L3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_reduces_harm": {
    "P2_RBD": false,
    "P2_N": false,
    "P3m_RBD": false,
    "P3m_N": false
   },
   "P2_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "P3m_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   },
   "L3_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   },
   "P2_RB_implicit": {
    "n": 127,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.05725701226877522,
    "hi": 0.05725701226877522,
    "p": 1.0,
    "constant": true
   },
   "P3m_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_implicit": {
    "n": 127,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.02862850613438761,
    "hi": 0.02862850613438761,
    "p": 1.0,
    "constant": true
   },
   "L3_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   }
  },
  "anthropic/claude-sonnet-5.5": {
   "P2_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 1.0,
    "p_holm_bet": 1.0,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": 0.0,
     "hi": 0.0
    }
   },
   "P2_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P2_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "A2_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "L2_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 1.0,
    "p_holm_bet": 1.0,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": 0.0,
     "hi": 0.0
    }
   },
   "P3m_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "A3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "L3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "Sus": {
    "n": 256,
    "mean": 0.0009765625,
    "mean_exact": "1/1024",
    "lo": -0.0009465923533690172,
    "hi": 0.002899717353369017,
    "se": 0.0009765625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.8421052631578947,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "readings": {
    "good decision (P2)": "bounded below 0.10",
    "bad decision (P3m)": "bounded below 0.10",
    "planted item (Sus)": "increment below 0.10"
   },
   "flags": {
    "good decision (P2)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    },
    "bad decision (P3m)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    }
   },
   "remedy_P2_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_P3m_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_A3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_L3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_P2_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_P3m_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_A3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_L3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_reduces_harm": {
    "P2_RBD": false,
    "P2_N": false,
    "P3m_RBD": false,
    "P3m_N": false
   },
   "P2_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "P3m_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   },
   "L3_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   },
   "P2_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "P3m_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   },
   "L3_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   }
  },
  "anthropic/claude-haiku-5.5": {
   "P2_RB": {
    "n": 256,
    "mean": 0.046875,
    "mean_exact": "3/64",
    "lo": 0.018620776409040286,
    "hi": 0.07512922359095972,
    "se": 0.014347266512215804,
    "p": 0.001235403225560808,
    "bet_p_greater0": 0.025479148293840903,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 0.002470806451121616,
    "p_holm_bet": 0.050958296587681806,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.046875,
      "mean_exact": "3/64",
      "lo": 0.018620776409040286,
      "hi": 0.07512922359095972,
      "se": 0.014347266512215804,
      "p": 0.001235403225560808,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.046875,
      "mean_exact": "3/64",
      "lo": 0.018620776409040286,
      "hi": 0.07512922359095972,
      "se": 0.014347266512215804,
      "p": 0.001235403225560808,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": 0.01953125,
     "hi": 0.078125
    }
   },
   "P2_RBD": {
    "n": 256,
    "mean": 0.01953125,
    "mean_exact": "5/256",
    "lo": 0.0024654748508045124,
    "hi": 0.03659702514919549,
    "se": 0.008665862769678052,
    "p": 0.02505743508461998,
    "bet_p_greater0": 0.203463499140024,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P2_N": {
    "n": 256,
    "mean": 0.015625,
    "mean_exact": "1/64",
    "lo": 0.0003305303358917388,
    "hi": 0.03091946966410826,
    "se": 0.007766408152307944,
    "p": 0.045285512728046214,
    "bet_p_greater0": 0.279762311317533,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_RB": {
    "n": 256,
    "mean": 0.05078125,
    "mean_exact": "13/256",
    "lo": 0.023705595145513184,
    "hi": 0.07785690485448682,
    "se": 0.013748798827881614,
    "p": 0.00027060066290417244,
    "bet_p_greater0": 0.0006926364890930042,
    "robust_positive": true,
    "robust_below_0.10": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.05078125,
      "mean_exact": "13/256",
      "lo": 0.023705595145513184,
      "hi": 0.07785690485448682,
      "se": 0.013748798827881614,
      "p": 0.00027060066290417244,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.05078125,
      "mean_exact": "13/256",
      "lo": 0.023705595145513184,
      "hi": 0.07785690485448682,
      "se": 0.013748798827881614,
      "p": 0.00027060066290417244,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    }
   },
   "A2_RBD": {
    "n": 256,
    "mean": 0.01953125,
    "mean_exact": "5/256",
    "lo": 0.0024654748508045124,
    "hi": 0.03659702514919549,
    "se": 0.008665862769678052,
    "p": 0.02505743508461998,
    "bet_p_greater0": 0.06092699470458738,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_N": {
    "n": 256,
    "mean": 0.015625,
    "mean_exact": "1/64",
    "lo": 0.0003305303358917388,
    "hi": 0.03091946966410826,
    "se": 0.007766408152307944,
    "p": 0.045285512728046214,
    "bet_p_greater0": 0.10662224073302792,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2_RB": {
    "n": 256,
    "mean": 0.04296875,
    "mean_exact": "11/256",
    "lo": 0.013591086936362882,
    "hi": 0.07234641306363712,
    "se": 0.014917740001708651,
    "p": 0.0043096192220126285,
    "bet_p_greater0": 0.011082183825488071,
    "robust_positive": true,
    "robust_below_0.10": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.04296875,
      "mean_exact": "11/256",
      "lo": 0.013591086936362882,
      "hi": 0.07234641306363712,
      "se": 0.014917740001708651,
      "p": 0.0043096192220126285,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.04296875,
      "mean_exact": "11/256",
      "lo": 0.013591086936362882,
      "hi": 0.07234641306363712,
      "se": 0.014917740001708651,
      "p": 0.0043096192220126285,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    }
   },
   "L2_RBD": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.019211796095406044,
    "hi": 0.027024296095406044,
    "se": 0.011739157068134966,
    "p": 0.7395934748555593,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2_N": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.016480685517927557,
    "hi": 0.024293185517927557,
    "se": 0.010352321177802704,
    "p": 0.7062416044702282,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RB": {
    "n": 256,
    "mean": -0.00390625,
    "mean_exact": "-1/256",
    "lo": -0.011598869413476069,
    "hi": 0.003786369413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RBD": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_RB": {
    "n": 256,
    "mean": 0.046875,
    "mean_exact": "3/64",
    "lo": 0.018620776409040286,
    "hi": 0.07512922359095972,
    "se": 0.014347266512215804,
    "p": 0.001235403225560808,
    "bet_p_greater0": 0.0027705459563720173,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "T1_RBD": {
    "n": 256,
    "mean": 0.01953125,
    "mean_exact": "5/256",
    "lo": 0.0024654748508045124,
    "hi": 0.03659702514919549,
    "se": 0.008665862769678052,
    "p": 0.02505743508461998,
    "bet_p_greater0": 0.06092699470458738,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_N": {
    "n": 256,
    "mean": 0.015625,
    "mean_exact": "1/64",
    "lo": 0.0003305303358917388,
    "hi": 0.03091946966410826,
    "se": 0.007766408152307944,
    "p": 0.045285512728046214,
    "bet_p_greater0": 0.10662224073302792,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 1.0,
    "p_holm_bet": 1.0,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": 0.0,
     "hi": 0.0
    }
   },
   "P3m_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "A3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "L3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "Sus": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "readings": {
    "good decision (P2)": "bounded below 0.10",
    "bad decision (P3m)": "bounded below 0.10",
    "planted item (Sus)": "increment below 0.10"
   },
   "flags": {
    "good decision (P2)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    },
    "bad decision (P3m)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    }
   },
   "remedy_P2_RBD_minus_RB": {
    "n": 256,
    "mean": -0.02734375,
    "mean_exact": "-7/256",
    "lo": -0.06077112720388962,
    "hi": 0.006083627203889622,
    "se": 0.016974152130020757,
    "p": 0.10843746294146817
   },
   "remedy_P3m_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_RBD_minus_RB": {
    "n": 256,
    "mean": -0.03125,
    "mean_exact": "-1/32",
    "lo": -0.0637230676820422,
    "hi": 0.0012230676820422018,
    "se": 0.016489561463389556,
    "p": 0.05920508490603538
   },
   "remedy_A3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_RBD_minus_RB": {
    "n": 256,
    "mean": -0.0390625,
    "mean_exact": "-5/128",
    "lo": -0.07489237079559144,
    "hi": -0.003232629204408567,
    "se": 0.018194118969423318,
    "p": 0.03273774072854729
   },
   "remedy_L3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_P2_N_minus_RB": {
    "n": 256,
    "mean": -0.03125,
    "mean_exact": "-1/32",
    "lo": -0.06183893932821652,
    "hi": -0.0006610606717834776,
    "se": 0.015532816304615888,
    "p": 0.045285512728046214
   },
   "remedy_P3m_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_N_minus_RB": {
    "n": 256,
    "mean": -0.03515625,
    "mean_exact": "-9/256",
    "lo": -0.06469147741745324,
    "hi": -0.005621022582546771,
    "se": 0.014997749907829311,
    "p": 0.01984114741582898
   },
   "remedy_A3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_N_minus_RB": {
    "n": 256,
    "mean": -0.0390625,
    "mean_exact": "-5/128",
    "lo": -0.07489237079559144,
    "hi": -0.003232629204408567,
    "se": 0.018194118969423318,
    "p": 0.03273774072854729
   },
   "remedy_L3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_reduces_harm": {
    "P2_RBD": false,
    "P2_N": true,
    "P3m_RBD": false,
    "P3m_N": false
   },
   "P2_RB_explicit": {
    "n": 128,
    "mean": 0.0078125,
    "mean_exact": "1/128",
    "lo": -0.01903437531938442,
    "hi": 0.03465937531938442,
    "se": 0.01356711658065162,
    "p": 0.5657417542051136
   },
   "P3m_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_explicit": {
    "n": 128,
    "mean": 0.015625,
    "mean_exact": "1/64",
    "lo": -0.006151828418285741,
    "hi": 0.03740182841828574,
    "se": 0.011004959288293975,
    "p": 0.15811176538309968
   },
   "L3_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   },
   "P2_RB_implicit": {
    "n": 128,
    "mean": 0.0859375,
    "mean_exact": "11/128",
    "lo": 0.03672407028448055,
    "hi": 0.13515092971551945,
    "se": 0.02487009494926453,
    "p": 0.0007475043761018317
   },
   "P3m_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_implicit": {
    "n": 128,
    "mean": 0.0703125,
    "mean_exact": "9/128",
    "lo": 0.01573233850786783,
    "hi": 0.12489266149213217,
    "se": 0.027582182475436343,
    "p": 0.01198675545468829
   },
   "L3_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   }
  },
  "openai/gpt-6.1-sol": {
   "P2_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 1.0,
    "p_holm_bet": 1.0,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": 0.0,
     "hi": 0.0
    }
   },
   "P2_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P2_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "A2_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "L2_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 1.0,
    "p_holm_bet": 1.0,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": 0.0,
     "hi": 0.0
    }
   },
   "P3m_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "A3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "L3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "Sus": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "readings": {
    "good decision (P2)": "bounded below 0.10",
    "bad decision (P3m)": "bounded below 0.10",
    "planted item (Sus)": "increment below 0.10"
   },
   "flags": {
    "good decision (P2)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    },
    "bad decision (P3m)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    }
   },
   "remedy_P2_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_P3m_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_A3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_L3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_P2_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_P3m_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_A3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_L3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_reduces_harm": {
    "P2_RBD": false,
    "P2_N": false,
    "P3m_RBD": false,
    "P3m_N": false
   },
   "P2_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "P3m_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   },
   "L3_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   },
   "P2_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "P3m_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   },
   "L3_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   }
  },
  "openai/gpt-6-luna": {
   "P2_RB": {
    "n": 256,
    "mean": 0.03125,
    "mean_exact": "1/32",
    "lo": 0.009792704098685177,
    "hi": 0.05270729590131482,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492,
    "bet_p_greater0": 0.07826695083372824,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 0.008950788715522984,
    "p_holm_bet": 0.15653390166745648,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.03125,
      "mean_exact": "1/32",
      "lo": 0.009792704098685177,
      "hi": 0.05270729590131482,
      "se": 0.010895841534507468,
      "p": 0.004475394357761492,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.03125,
      "mean_exact": "1/32",
      "lo": 0.009792704098685177,
      "hi": 0.05270729590131482,
      "se": 0.010895841534507468,
      "p": 0.004475394357761492,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": 0.01171875,
     "hi": 0.0546875
    }
   },
   "P2_RBD": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.7272727272727273,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P2_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_RB": {
    "n": 256,
    "mean": 0.03125,
    "mean_exact": "1/32",
    "lo": 0.009792704098685177,
    "hi": 0.05270729590131482,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492,
    "bet_p_greater0": 0.011368302218931757,
    "robust_positive": true,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.03125,
      "mean_exact": "1/32",
      "lo": 0.009792704098685177,
      "hi": 0.05270729590131482,
      "se": 0.010895841534507468,
      "p": 0.004475394357761492,
      "robust_positive": true,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.03125,
      "mean_exact": "1/32",
      "lo": 0.009792704098685177,
      "hi": 0.05270729590131482,
      "se": 0.010895841534507468,
      "p": 0.004475394357761492,
      "robust_positive": true,
      "robust_below_0.10": true
     }
    }
   },
   "A2_RBD": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2_RB": {
    "n": 256,
    "mean": 0.03125,
    "mean_exact": "1/32",
    "lo": 0.009792704098685177,
    "hi": 0.05270729590131482,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492,
    "bet_p_greater0": 0.011368302218931757,
    "robust_positive": true,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.03125,
      "mean_exact": "1/32",
      "lo": 0.009792704098685177,
      "hi": 0.05270729590131482,
      "se": 0.010895841534507468,
      "p": 0.004475394357761492,
      "robust_positive": true,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.03125,
      "mean_exact": "1/32",
      "lo": 0.009792704098685177,
      "hi": 0.05270729590131482,
      "se": 0.010895841534507468,
      "p": 0.004475394357761492,
      "robust_positive": true,
      "robust_below_0.10": true
     }
    }
   },
   "L2_RBD": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_RB": {
    "n": 256,
    "mean": 0.03125,
    "mean_exact": "1/32",
    "lo": 0.009792704098685177,
    "hi": 0.05270729590131482,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492,
    "bet_p_greater0": 0.011368302218931757,
    "robust_positive": true,
    "robust_below_0.10": true
   },
   "T1_RBD": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 1.0,
    "p_holm_bet": 1.0,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": 0.0,
     "hi": 0.0
    }
   },
   "P3m_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "A3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "L3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "Sus": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": 8.26325839729347e-05,
    "hi": 0.007729867416027065,
    "se": 0.001941602038076986,
    "p": 0.045285512728046214,
    "bet_p_greater0": 0.5028813468282165,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "readings": {
    "good decision (P2)": "bounded below 0.10",
    "bad decision (P3m)": "bounded below 0.10",
    "planted item (Sus)": "increment below 0.10"
   },
   "flags": {
    "good decision (P2)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    },
    "bad decision (P3m)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    }
   },
   "remedy_P2_RBD_minus_RB": {
    "n": 256,
    "mean": -0.02734375,
    "mean_exact": "-7/256",
    "lo": -0.05021960997170834,
    "hi": -0.004467890028291666,
    "se": 0.011616176910812107,
    "p": 0.019335026954966986
   },
   "remedy_P3m_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_RBD_minus_RB": {
    "n": 256,
    "mean": -0.02734375,
    "mean_exact": "-7/256",
    "lo": -0.05021960997170834,
    "hi": -0.004467890028291666,
    "se": 0.011616176910812107,
    "p": 0.019335026954966986
   },
   "remedy_A3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_RBD_minus_RB": {
    "n": 256,
    "mean": -0.02734375,
    "mean_exact": "-7/256",
    "lo": -0.05021960997170834,
    "hi": -0.004467890028291666,
    "se": 0.011616176910812107,
    "p": 0.019335026954966986
   },
   "remedy_L3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_P2_N_minus_RB": {
    "n": 256,
    "mean": -0.03125,
    "mean_exact": "-1/32",
    "lo": -0.05270729590131482,
    "hi": -0.009792704098685177,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492
   },
   "remedy_P3m_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_N_minus_RB": {
    "n": 256,
    "mean": -0.03125,
    "mean_exact": "-1/32",
    "lo": -0.05270729590131482,
    "hi": -0.009792704098685177,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492
   },
   "remedy_A3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_N_minus_RB": {
    "n": 256,
    "mean": -0.03125,
    "mean_exact": "-1/32",
    "lo": -0.05270729590131482,
    "hi": -0.009792704098685177,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492
   },
   "remedy_L3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_reduces_harm": {
    "P2_RBD": true,
    "P2_N": true,
    "P3m_RBD": false,
    "P3m_N": false
   },
   "P2_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "P3m_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   },
   "L3_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   },
   "P2_RB_implicit": {
    "n": 128,
    "mean": 0.0625,
    "mean_exact": "1/16",
    "lo": 0.019995983116014505,
    "hi": 0.1050040168839855,
    "se": 0.021479481144483458,
    "p": 0.004272154089126851
   },
   "P3m_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_implicit": {
    "n": 128,
    "mean": 0.0625,
    "mean_exact": "1/16",
    "lo": 0.019995983116014505,
    "hi": 0.1050040168839855,
    "se": 0.021479481144483458,
    "p": 0.004272154089126851
   },
   "L3_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   }
  },
  "google/gemini-3.8-flash": {
   "P2_RB": {
    "n": 256,
    "mean": 0.125,
    "mean_exact": "1/8",
    "lo": 0.08421474756237796,
    "hi": 0.16578525243762204,
    "se": 0.020710421739487853,
    "p": 5.555149531419907e-09,
    "bet_p_greater0": 3.752439152398619e-05,
    "robust_positive": true,
    "robust_below_0.10": false,
    "p_holm_t": 1.1110299062839814e-08,
    "p_holm_bet": 7.504878304797237e-05,
    "detected": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.125,
      "mean_exact": "1/8",
      "lo": 0.08421474756237796,
      "hi": 0.16578525243762204,
      "se": 0.020710421739487853,
      "p": 5.555149531419907e-09,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.125,
      "mean_exact": "1/8",
      "lo": 0.08421474756237796,
      "hi": 0.16578525243762204,
      "se": 0.020710421739487853,
      "p": 5.555149531419907e-09,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    },
    "boot": {
     "lo": 0.0859375,
     "hi": 0.16796875
    }
   },
   "P2_RBD": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.02872412258653978,
    "hi": 0.02872412258653978,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P2_N": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.7272727272727273,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_RB": {
    "n": 256,
    "mean": 0.125,
    "mean_exact": "1/8",
    "lo": 0.08421474756237796,
    "hi": 0.16578525243762204,
    "se": 0.020710421739487853,
    "p": 5.555149531419907e-09,
    "bet_p_greater0": 1.6702536982639456e-08,
    "robust_positive": true,
    "robust_below_0.10": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.125,
      "mean_exact": "1/8",
      "lo": 0.08421474756237796,
      "hi": 0.16578525243762204,
      "se": 0.020710421739487853,
      "p": 5.555149531419907e-09,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.125,
      "mean_exact": "1/8",
      "lo": 0.08421474756237796,
      "hi": 0.16578525243762204,
      "se": 0.020710421739487853,
      "p": 5.555149531419907e-09,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    }
   },
   "A2_RBD": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_N": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2_RB": {
    "n": 256,
    "mean": 0.125,
    "mean_exact": "1/8",
    "lo": 0.08421474756237796,
    "hi": 0.16578525243762204,
    "se": 0.020710421739487853,
    "p": 5.555149531419907e-09,
    "bet_p_greater0": 1.6702536982639456e-08,
    "robust_positive": true,
    "robust_below_0.10": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.125,
      "mean_exact": "1/8",
      "lo": 0.08421474756237796,
      "hi": 0.16578525243762204,
      "se": 0.020710421739487853,
      "p": 5.555149531419907e-09,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.125,
      "mean_exact": "1/8",
      "lo": 0.08421474756237796,
      "hi": 0.16578525243762204,
      "se": 0.020710421739487853,
      "p": 5.555149531419907e-09,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    }
   },
   "L2_RBD": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2_N": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RBD": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_RB": {
    "n": 256,
    "mean": 0.125,
    "mean_exact": "1/8",
    "lo": 0.08421474756237796,
    "hi": 0.16578525243762204,
    "se": 0.020710421739487853,
    "p": 5.555149531419907e-09,
    "bet_p_greater0": 1.6702536982639456e-08,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "T1_RBD": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_N": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 1.0,
    "p_holm_bet": 1.0,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": 0.0,
     "hi": 0.0
    }
   },
   "P3m_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "A3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "L3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "Sus": {
    "n": 256,
    "mean": 0.5458984375,
    "mean_exact": "559/1024",
    "lo": 0.5137487899942452,
    "hi": 0.5780480850057548,
    "se": 0.016325331310340585,
    "p": 3.291074978901924e-95,
    "bet_p_greater0": 9.046340733133275e-38,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "readings": {
    "good decision (P2)": "luck-carrying",
    "bad decision (P3m)": "bounded below 0.10",
    "planted item (Sus)": "increment above 0.10"
   },
   "flags": {
    "good decision (P2)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    },
    "bad decision (P3m)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    }
   },
   "remedy_P2_RBD_minus_RB": {
    "n": 255,
    "mean": -0.12549019607843137,
    "mean_exact": "-32/255",
    "lo": -0.1664250030560115,
    "hi": -0.08455538910085124,
    "se": 0.02078597410644145,
    "p": 5.53084341004688e-09
   },
   "remedy_P3m_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_RBD_minus_RB": {
    "n": 255,
    "mean": -0.12549019607843137,
    "mean_exact": "-32/255",
    "lo": -0.1664250030560115,
    "hi": -0.08455538910085124,
    "se": 0.02078597410644145,
    "p": 5.53084341004688e-09
   },
   "remedy_A3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_RBD_minus_RB": {
    "n": 255,
    "mean": -0.12549019607843137,
    "mean_exact": "-32/255",
    "lo": -0.1664250030560115,
    "hi": -0.08455538910085124,
    "se": 0.02078597410644145,
    "p": 5.53084341004688e-09
   },
   "remedy_L3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_P2_N_minus_RB": {
    "n": 256,
    "mean": -0.12109375,
    "mean_exact": "-31/256",
    "lo": -0.16132617981496528,
    "hi": -0.08086132018503471,
    "se": 0.0204297028772015,
    "p": 9.950679966133088e-09
   },
   "remedy_P3m_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_N_minus_RB": {
    "n": 256,
    "mean": -0.12109375,
    "mean_exact": "-31/256",
    "lo": -0.16132617981496528,
    "hi": -0.08086132018503471,
    "se": 0.0204297028772015,
    "p": 9.950679966133088e-09
   },
   "remedy_A3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_N_minus_RB": {
    "n": 256,
    "mean": -0.12109375,
    "mean_exact": "-31/256",
    "lo": -0.16132617981496528,
    "hi": -0.08086132018503471,
    "se": 0.0204297028772015,
    "p": 9.950679966133088e-09
   },
   "remedy_L3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_reduces_harm": {
    "P2_RBD": true,
    "P2_N": true,
    "P3m_RBD": false,
    "P3m_N": false
   },
   "P2_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "P3m_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   },
   "L3_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   },
   "P2_RB_implicit": {
    "n": 128,
    "mean": 0.25,
    "mean_exact": "1/4",
    "lo": 0.1739665031444877,
    "hi": 0.3260334968555123,
    "se": 0.038423663968391995,
    "p": 1.6107369973214883e-09
   },
   "P3m_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_implicit": {
    "n": 128,
    "mean": 0.25,
    "mean_exact": "1/4",
    "lo": 0.1739665031444877,
    "hi": 0.3260334968555123,
    "se": 0.038423663968391995,
    "p": 1.6107369973214883e-09
   },
   "L3_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   }
  },
  "x-ai/grok-4.7": {
   "P2_RB": {
    "n": 256,
    "mean": 0.10546875,
    "mean_exact": "27/256",
    "lo": 0.0675892899626885,
    "hi": 0.14334821003731152,
    "se": 0.019234883830537286,
    "p": 1.0041437999813436e-07,
    "bet_p_greater0": 0.00018442812436918627,
    "robust_positive": true,
    "robust_below_0.10": false,
    "p_holm_t": 2.0082875999626872e-07,
    "p_holm_bet": 0.00036885624873837254,
    "detected": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.10546875,
      "mean_exact": "27/256",
      "lo": 0.0675892899626885,
      "hi": 0.14334821003731152,
      "se": 0.019234883830537286,
      "p": 1.0041437999813436e-07,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.10546875,
      "mean_exact": "27/256",
      "lo": 0.0675892899626885,
      "hi": 0.14334821003731152,
      "se": 0.019234883830537286,
      "p": 1.0041437999813436e-07,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    },
    "boot": {
     "lo": 0.0703125,
     "hi": 0.14453125
    }
   },
   "P2_RBD": {
    "n": 256,
    "mean": 0.01953125,
    "mean_exact": "5/256",
    "lo": 0.0024654748508045124,
    "hi": 0.03659702514919549,
    "se": 0.008665862769678052,
    "p": 0.02505743508461998,
    "bet_p_greater0": 0.203463499140024,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P2_N": {
    "n": 256,
    "mean": 0.0625,
    "mean_exact": "1/16",
    "lo": 0.032648251878175244,
    "hi": 0.09235174812182476,
    "se": 0.01515847656477081,
    "p": 5.0606368489243353e-05,
    "bet_p_greater0": 0.006125715592809234,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "A2_RB": {
    "n": 256,
    "mean": 0.10546875,
    "mean_exact": "27/256",
    "lo": 0.0675892899626885,
    "hi": 0.14334821003731152,
    "se": 0.019234883830537286,
    "p": 1.0041437999813436e-07,
    "bet_p_greater0": 2.7414017487033333e-07,
    "robust_positive": true,
    "robust_below_0.10": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.10546875,
      "mean_exact": "27/256",
      "lo": 0.0675892899626885,
      "hi": 0.14334821003731152,
      "se": 0.019234883830537286,
      "p": 1.0041437999813436e-07,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.10546875,
      "mean_exact": "27/256",
      "lo": 0.0675892899626885,
      "hi": 0.14334821003731152,
      "se": 0.019234883830537286,
      "p": 1.0041437999813436e-07,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    }
   },
   "A2_RBD": {
    "n": 256,
    "mean": 0.01953125,
    "mean_exact": "5/256",
    "lo": 0.0024654748508045124,
    "hi": 0.03659702514919549,
    "se": 0.008665862769678052,
    "p": 0.02505743508461998,
    "bet_p_greater0": 0.06092699470458738,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_N": {
    "n": 256,
    "mean": 0.0625,
    "mean_exact": "1/16",
    "lo": 0.032648251878175244,
    "hi": 0.09235174812182476,
    "se": 0.01515847656477081,
    "p": 5.0606368489243353e-05,
    "bet_p_greater0": 0.00012923829534096872,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "L2_RB": {
    "n": 256,
    "mean": 0.10546875,
    "mean_exact": "27/256",
    "lo": 0.0675892899626885,
    "hi": 0.14334821003731152,
    "se": 0.019234883830537286,
    "p": 1.0041437999813436e-07,
    "bet_p_greater0": 2.7414017487033333e-07,
    "robust_positive": true,
    "robust_below_0.10": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.10546875,
      "mean_exact": "27/256",
      "lo": 0.0675892899626885,
      "hi": 0.14334821003731152,
      "se": 0.019234883830537286,
      "p": 1.0041437999813436e-07,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.10546875,
      "mean_exact": "27/256",
      "lo": 0.0675892899626885,
      "hi": 0.14334821003731152,
      "se": 0.019234883830537286,
      "p": 1.0041437999813436e-07,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    }
   },
   "L2_RBD": {
    "n": 256,
    "mean": 0.01953125,
    "mean_exact": "5/256",
    "lo": 0.0024654748508045124,
    "hi": 0.03659702514919549,
    "se": 0.008665862769678052,
    "p": 0.02505743508461998,
    "bet_p_greater0": 0.06092699470458738,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2_N": {
    "n": 256,
    "mean": 0.05859375,
    "mean_exact": "15/256",
    "lo": 0.029629765448002523,
    "hi": 0.08755773455199747,
    "se": 0.014707677395041599,
    "p": 8.851984171847549e-05,
    "bet_p_greater0": 0.00022616701684669525,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "L2b_RB": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_N": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_RB": {
    "n": 256,
    "mean": 0.10546875,
    "mean_exact": "27/256",
    "lo": 0.0675892899626885,
    "hi": 0.14334821003731152,
    "se": 0.019234883830537286,
    "p": 1.0041437999813436e-07,
    "bet_p_greater0": 2.7414017487033333e-07,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "T1_RBD": {
    "n": 256,
    "mean": 0.01953125,
    "mean_exact": "5/256",
    "lo": 0.0024654748508045124,
    "hi": 0.03659702514919549,
    "se": 0.008665862769678052,
    "p": 0.02505743508461998,
    "bet_p_greater0": 0.06092699470458738,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_N": {
    "n": 256,
    "mean": 0.0625,
    "mean_exact": "1/16",
    "lo": 0.032648251878175244,
    "hi": 0.09235174812182476,
    "se": 0.01515847656477081,
    "p": 5.0606368489243353e-05,
    "bet_p_greater0": 0.00012923829534096872,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "P3m_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 1.0,
    "p_holm_bet": 1.0,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": 0.0,
     "hi": 0.0
    }
   },
   "P3m_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "A3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "L3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "Sus": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": 8.26325839729347e-05,
    "hi": 0.007729867416027065,
    "se": 0.001941602038076986,
    "p": 0.045285512728046214,
    "bet_p_greater0": 0.5028813468282165,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "readings": {
    "good decision (P2)": "luck-carrying",
    "bad decision (P3m)": "bounded below 0.10",
    "planted item (Sus)": "increment below 0.10"
   },
   "flags": {
    "good decision (P2)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    },
    "bad decision (P3m)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    }
   },
   "remedy_P2_RBD_minus_RB": {
    "n": 256,
    "mean": -0.0859375,
    "mean_exact": "-11/128",
    "lo": -0.12378324990075179,
    "hi": -0.048091750099248216,
    "se": 0.0192177660954904,
    "p": 1.1685646222426257e-05
   },
   "remedy_P3m_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_RBD_minus_RB": {
    "n": 256,
    "mean": -0.0859375,
    "mean_exact": "-11/128",
    "lo": -0.12378324990075179,
    "hi": -0.048091750099248216,
    "se": 0.0192177660954904,
    "p": 1.1685646222426257e-05
   },
   "remedy_A3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_RBD_minus_RB": {
    "n": 256,
    "mean": -0.0859375,
    "mean_exact": "-11/128",
    "lo": -0.12378324990075179,
    "hi": -0.048091750099248216,
    "se": 0.0192177660954904,
    "p": 1.1685646222426257e-05
   },
   "remedy_L3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_P2_N_minus_RB": {
    "n": 256,
    "mean": -0.04296875,
    "mean_exact": "-11/256",
    "lo": -0.08413627962324635,
    "hi": -0.0018012203767536553,
    "se": 0.020904539006452734,
    "p": 0.04085160382636236
   },
   "remedy_P3m_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_N_minus_RB": {
    "n": 256,
    "mean": -0.04296875,
    "mean_exact": "-11/256",
    "lo": -0.08413627962324635,
    "hi": -0.0018012203767536553,
    "se": 0.020904539006452734,
    "p": 0.04085160382636236
   },
   "remedy_A3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_N_minus_RB": {
    "n": 256,
    "mean": -0.046875,
    "mean_exact": "-3/64",
    "lo": -0.08724850070192355,
    "hi": -0.006501499298076453,
    "se": 0.020501337534079928,
    "p": 0.02304905636778438
   },
   "remedy_L3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_reduces_harm": {
    "P2_RBD": true,
    "P2_N": true,
    "P3m_RBD": false,
    "P3m_N": false
   },
   "P2_RB_explicit": {
    "n": 128,
    "mean": 0.0078125,
    "mean_exact": "1/128",
    "lo": -0.007647027614866051,
    "hi": 0.02327202761486605,
    "se": 0.0078125,
    "p": 0.3192120336924186
   },
   "P3m_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_explicit": {
    "n": 128,
    "mean": 0.0078125,
    "mean_exact": "1/128",
    "lo": -0.007647027614866051,
    "hi": 0.02327202761486605,
    "se": 0.0078125,
    "p": 0.3192120336924186
   },
   "L3_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   },
   "P2_RB_implicit": {
    "n": 128,
    "mean": 0.203125,
    "mean_exact": "13/64",
    "lo": 0.13248005054043305,
    "hi": 0.27376994945956695,
    "se": 0.035700551879873775,
    "p": 8.341388342017262e-08
   },
   "P3m_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_implicit": {
    "n": 128,
    "mean": 0.203125,
    "mean_exact": "13/64",
    "lo": 0.13248005054043305,
    "hi": 0.27376994945956695,
    "se": 0.035700551879873775,
    "p": 8.341388342017262e-08
   },
   "L3_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   }
  },
  "qwen/qwen3.8-max-0902": {
   "P2_RB": {
    "n": 256,
    "mean": 0.3515625,
    "mean_exact": "45/128",
    "lo": 0.2859975789602033,
    "hi": 0.4171274210397967,
    "se": 0.03329333729458169,
    "p": 7.356862055791869e-22,
    "bet_p_greater0": 1.0315211961210283e-12,
    "robust_positive": true,
    "robust_below_0.10": false,
    "p_holm_t": 1.4713724111583739e-21,
    "p_holm_bet": 2.0630423922420566e-12,
    "detected": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.3515625,
      "mean_exact": "45/128",
      "lo": 0.2859975789602033,
      "hi": 0.4171274210397967,
      "se": 0.03329333729458169,
      "p": 7.356862055791869e-22,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.3515625,
      "mean_exact": "45/128",
      "lo": 0.2859975789602033,
      "hi": 0.4171274210397967,
      "se": 0.03329333729458169,
      "p": 7.356862055791869e-22,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    },
    "boot": {
     "lo": 0.28515625,
     "hi": 0.4140625
    }
   },
   "P2_RBD": {
    "n": 254,
    "mean": 0.2952755905511811,
    "mean_exact": "75/254",
    "lo": 0.23567608231700912,
    "hi": 0.35487509878535306,
    "se": 0.030263008075640332,
    "p": 2.6961856176460463e-19,
    "bet_p_greater0": 6.67958515734326e-11,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "P2_N": {
    "n": 255,
    "mean": 0.03137254901960784,
    "mean_exact": "8/255",
    "lo": -0.00789336989234355,
    "hi": 0.07063846793155923,
    "se": 0.019938542136438333,
    "p": 0.11685650785436563,
    "bet_p_greater0": 0.3061497964882958,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_RB": {
    "n": 256,
    "mean": 0.34765625,
    "mean_exact": "89/256",
    "lo": 0.28314211972359143,
    "hi": 0.41217038027640857,
    "se": 0.03275975423283626,
    "p": 4.974438755148673e-22,
    "bet_p_greater0": 3.3399912016048816e-20,
    "robust_positive": true,
    "robust_below_0.10": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.34765625,
      "mean_exact": "89/256",
      "lo": 0.28314211972359143,
      "hi": 0.41217038027640857,
      "se": 0.03275975423283626,
      "p": 4.974438755148673e-22,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.34765625,
      "mean_exact": "89/256",
      "lo": 0.28314211972359143,
      "hi": 0.41217038027640857,
      "se": 0.03275975423283626,
      "p": 4.974438755148673e-22,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    }
   },
   "A2_RBD": {
    "n": 254,
    "mean": 0.2874015748031496,
    "mean_exact": "73/254",
    "lo": 0.2282261823139207,
    "hi": 0.3465769672923785,
    "se": 0.030047653644127446,
    "p": 1.0610247628908618e-18,
    "bet_p_greater0": 2.164154558793282e-17,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "A2_N": {
    "n": 256,
    "mean": 0.0234375,
    "mean_exact": "3/128",
    "lo": -0.015757724027619595,
    "hi": 0.0626327240276196,
    "se": 0.019903018156555957,
    "p": 0.24005988208206763,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": false
   },
   "L2_RB": {
    "n": 256,
    "mean": 0.35546875,
    "mean_exact": "91/256",
    "lo": 0.29254249994341863,
    "hi": 0.41839500005658137,
    "se": 0.03195344148352305,
    "p": 1.0732587882491049e-23,
    "bet_p_greater0": 2.0874945010030506e-21,
    "robust_positive": true,
    "robust_below_0.10": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.35546875,
      "mean_exact": "91/256",
      "lo": 0.29254249994341863,
      "hi": 0.41839500005658137,
      "se": 0.03195344148352305,
      "p": 1.0732587882491049e-23,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.35546875,
      "mean_exact": "91/256",
      "lo": 0.29254249994341863,
      "hi": 0.41839500005658137,
      "se": 0.03195344148352305,
      "p": 1.0732587882491049e-23,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    }
   },
   "L2_RBD": {
    "n": 254,
    "mean": 0.2795275590551181,
    "mean_exact": "71/254",
    "lo": 0.21877504193417047,
    "hi": 0.34028007617606576,
    "se": 0.030848474605241174,
    "p": 3.6243749121918145e-17,
    "bet_p_greater0": 3.462647294069252e-16,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "L2_N": {
    "n": 256,
    "mean": 0.0390625,
    "mean_exact": "5/128",
    "lo": 0.0067183226211515665,
    "hi": 0.07140667737884843,
    "se": 0.016424112008556438,
    "p": 0.018126892222789605,
    "bet_p_greater0": 0.10132282354731945,
    "robust_positive": false,
    "robust_below_0.10": false
   },
   "L2b_RB": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.00943516330211201,
    "hi": 0.017247663302112012,
    "se": 0.006774661907760474,
    "p": 0.5647203151053147,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RBD": {
    "n": 255,
    "mean": 0.011764705882352941,
    "mean_exact": "1/85",
    "lo": -0.0015590364087472632,
    "hi": 0.025088448173453147,
    "se": 0.0067655616994942895,
    "p": 0.08326211742200795,
    "bet_p_greater0": 0.18658892128279886,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_N": {
    "n": 255,
    "mean": 0.00392156862745098,
    "mean_exact": "1/255",
    "lo": -0.0038013629028203332,
    "hi": 0.011644500157722294,
    "se": 0.003921568627450981,
    "p": 0.31826221025752843,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_RB": {
    "n": 256,
    "mean": 0.38671875,
    "mean_exact": "99/256",
    "lo": 0.325679482770805,
    "hi": 0.447758017229195,
    "se": 0.03099524684613265,
    "p": 3.3106074974331073e-28,
    "bet_p_greater0": 1.98726197513231e-24,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "T1_RBD": {
    "n": 254,
    "mean": 0.33070866141732286,
    "mean_exact": "42/127",
    "lo": 0.27245802037493455,
    "hi": 0.38895930245971116,
    "se": 0.029578090029714073,
    "p": 7.536501159608916e-24,
    "bet_p_greater0": 3.844181730131409e-21,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "T1_N": {
    "n": 255,
    "mean": 0.06666666666666667,
    "mean_exact": "1/15",
    "lo": 0.03584342826010452,
    "hi": 0.09748990507322881,
    "se": 0.015651497654462544,
    "p": 2.888342128068038e-05,
    "bet_p_greater0": 7.385045448055355e-05,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "P3m_RB": {
    "n": 255,
    "mean": -0.011764705882352941,
    "mean_exact": "-1/85",
    "lo": -0.03738793793535297,
    "hi": 0.01385852617064709,
    "se": 0.013011026002118557,
    "p": 0.3667406068205641,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 0.3667406068205641,
    "p_holm_bet": 1.0,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": -0.015625,
      "mean_exact": "-1/64",
      "lo": -0.042255592635821265,
      "hi": 0.011005592635821262,
      "se": 0.013522799828292898,
      "p": 0.24898525434649177,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": -0.01171875,
      "mean_exact": "-3/256",
      "lo": -0.037241376362161134,
      "hi": 0.013803876362161134,
      "se": 0.012960183504274188,
      "p": 0.36673657885409894,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": -0.0392156862745098,
     "hi": 0.011764705882352941
    }
   },
   "P3m_RBD": {
    "n": 255,
    "mean": -0.027450980392156862,
    "mean_exact": "-7/255",
    "lo": -0.05514419787824213,
    "hi": 0.00024223709392840603,
    "se": 0.014062128151846204,
    "p": 0.05202251532118706,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_N": {
    "n": 255,
    "mean": -0.023529411764705882,
    "mean_exact": "-2/85",
    "lo": -0.04782614933393623,
    "hi": 0.0007673258045244671,
    "se": 0.012337455463308509,
    "p": 0.057628885421352895,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_RB": {
    "n": 255,
    "mean": -0.0196078431372549,
    "mean_exact": "-1/51",
    "lo": -0.04269541471000802,
    "hi": 0.0034797284354982153,
    "se": 0.011723462264148417,
    "p": 0.09565109282141837,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": -0.0234375,
      "mean_exact": "-3/128",
      "lo": -0.04763936486446507,
      "hi": 0.000764364864465069,
      "se": 0.01228951148437194,
      "p": 0.05762948773879809,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": -0.01953125,
      "mean_exact": "-5/256",
      "lo": -0.04252852184596606,
      "hi": 0.0034660218459660608,
      "se": 0.011677828879839511,
      "p": 0.09565082517191281,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "A3_RBD": {
    "n": 255,
    "mean": -0.027450980392156862,
    "mean_exact": "-7/255",
    "lo": -0.05041617881565194,
    "hi": -0.0044857819686617804,
    "se": 0.011661323333990658,
    "p": 0.019333853681167808,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_N": {
    "n": 255,
    "mean": -0.03137254901960784,
    "mean_exact": "-8/255",
    "lo": -0.052913198627846464,
    "hi": -0.009831899411369218,
    "se": 0.010937962532423908,
    "p": 0.004474598963822477,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_RB": {
    "n": 255,
    "mean": 0.011764705882352941,
    "mean_exact": "1/85",
    "lo": -0.0015590364087472632,
    "hi": 0.025088448173453147,
    "se": 0.0067655616994942895,
    "p": 0.08326211742200795,
    "bet_p_greater0": 0.18658892128279886,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0078125,
      "mean_exact": "1/128",
      "lo": -0.007572738826952138,
      "hi": 0.023197738826952138,
      "se": 0.0078125,
      "p": 0.3182584817586547,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.01171875,
      "mean_exact": "3/256",
      "lo": -0.001552903800252357,
      "hi": 0.02499040380025236,
      "se": 0.006739238596207857,
      "p": 0.08326213623955774,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "L3_RBD": {
    "n": 255,
    "mean": 0.00392156862745098,
    "mean_exact": "1/255",
    "lo": -0.0038013629028203332,
    "hi": 0.011644500157722294,
    "se": 0.003921568627450981,
    "p": 0.31826221025752843,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RB": {
    "n": 256,
    "mean": 0.0234375,
    "mean_exact": "3/128",
    "lo": 0.004780157423859524,
    "hi": 0.042094842576140476,
    "se": 0.009474047852981757,
    "p": 0.014017872932867543,
    "bet_p_greater0": 0.03481542554547851,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RBD": {
    "n": 256,
    "mean": -0.0078125,
    "mean_exact": "-1/128",
    "lo": -0.01867015436478677,
    "hi": 0.00304515436478677,
    "se": 0.005513429182282041,
    "p": 0.15770504164994392,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_N": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RB": {
    "n": 256,
    "mean": 0.01171875,
    "mean_exact": "3/256",
    "lo": -0.001552903800252357,
    "hi": 0.02499040380025236,
    "se": 0.006739238596207857,
    "p": 0.08326213623955774,
    "bet_p_greater0": 0.18658892128279886,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RBD": {
    "n": 256,
    "mean": -0.00390625,
    "mean_exact": "-1/256",
    "lo": -0.017247663302112012,
    "hi": 0.00943516330211201,
    "se": 0.006774661907760474,
    "p": 0.5647203151053147,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "Sus": {
    "n": 251,
    "mean": 0.5139442231075697,
    "mean_exact": "129/251",
    "lo": 0.47994386841065617,
    "hi": 0.5479445778044832,
    "se": 0.017263458965230558,
    "p": 3.6501637800312344e-84,
    "bet_p_greater0": 4.919299744832515e-35,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "readings": {
    "good decision (P2)": "luck-carrying",
    "bad decision (P3m)": "bounded below 0.10",
    "planted item (Sus)": "increment above 0.10"
   },
   "flags": {
    "good decision (P2)": {
     "neutral_adverse_rate": 0.04296875,
     "adverse_cell_at_ceiling": false
    },
    "bad decision (P3m)": {
     "neutral_adverse_rate": 0.03137254901960784,
     "adverse_cell_at_ceiling": false
    }
   },
   "remedy_P2_RBD_minus_RB": {
    "n": 254,
    "mean": -0.051181102362204724,
    "mean_exact": "-13/254",
    "lo": -0.13053490379763594,
    "hi": 0.028172699073226497,
    "se": 0.040293700482184516,
    "p": 0.20517991174852446
   },
   "remedy_P3m_RBD_minus_RB": {
    "n": 255,
    "mean": -0.01568627450980392,
    "mean_exact": "-4/255",
    "lo": -0.03454134948943065,
    "hi": 0.0031688004698228016,
    "se": 0.009574275029956465,
    "p": 0.10258111832265593
   },
   "remedy_A2_RBD_minus_RB": {
    "n": 254,
    "mean": -0.05511811023622047,
    "mean_exact": "-7/127",
    "lo": -0.13405008148995498,
    "hi": 0.023813861017514037,
    "se": 0.04007950659747865,
    "p": 0.17027997410939288
   },
   "remedy_A3_RBD_minus_RB": {
    "n": 255,
    "mean": -0.00784313725490196,
    "mean_exact": "-2/255",
    "lo": -0.023289000315444588,
    "hi": 0.0076027258056406664,
    "se": 0.007843137254901962,
    "p": 0.31826221025752843
   },
   "remedy_L2_RBD_minus_RB": {
    "n": 254,
    "mean": -0.07086614173228346,
    "mean_exact": "-9/127",
    "lo": -0.1540772639448813,
    "hi": 0.012344980480314377,
    "se": 0.04225234298257344,
    "p": 0.09473600496750456
   },
   "remedy_L3_RBD_minus_RB": {
    "n": 254,
    "mean": -0.007874015748031496,
    "mean_exact": "-1/127",
    "lo": -0.023380982710398575,
    "hi": 0.007632951214335585,
    "se": 0.007874015748031496,
    "p": 0.31826596820143316
   },
   "remedy_P2_N_minus_RB": {
    "n": 255,
    "mean": -0.3176470588235294,
    "mean_exact": "-27/85",
    "lo": -0.37919823446843515,
    "hi": -0.25609588317862364,
    "se": 0.03125460305399178,
    "p": 1.395101887793859e-20
   },
   "remedy_P3m_N_minus_RB": {
    "n": 255,
    "mean": -0.011764705882352941,
    "mean_exact": "-1/85",
    "lo": -0.025088448173453147,
    "hi": 0.0015590364087472632,
    "se": 0.0067655616994942895,
    "p": 0.08326211742200795
   },
   "remedy_A2_N_minus_RB": {
    "n": 256,
    "mean": -0.32421875,
    "mean_exact": "-83/256",
    "lo": -0.38495310483971745,
    "hi": -0.26348439516028255,
    "se": 0.030840414797726593,
    "p": 1.0400677950730764e-21
   },
   "remedy_A3_N_minus_RB": {
    "n": 255,
    "mean": -0.011764705882352941,
    "mean_exact": "-1/85",
    "lo": -0.025088448173453147,
    "hi": 0.0015590364087472632,
    "se": 0.0067655616994942895,
    "p": 0.08326211742200795
   },
   "remedy_L2_N_minus_RB": {
    "n": 256,
    "mean": -0.31640625,
    "mean_exact": "-81/256",
    "lo": -0.380603054364649,
    "hi": -0.252209445635351,
    "se": 0.03259861869808726,
    "p": 3.7049724167568494e-19
   },
   "remedy_L3_N_minus_RB": {
    "n": 255,
    "mean": -0.011764705882352941,
    "mean_exact": "-1/85",
    "lo": -0.025088448173453147,
    "hi": 0.0015590364087472632,
    "se": 0.0067655616994942895,
    "p": 0.08326211742200795
   },
   "remedy_reduces_harm": {
    "P2_RBD": false,
    "P2_N": true,
    "P3m_RBD": false,
    "P3m_N": false
   },
   "P2_RB_explicit": {
    "n": 128,
    "mean": 0.2421875,
    "mean_exact": "31/128",
    "lo": 0.1550909889949302,
    "hi": 0.32928401100506977,
    "se": 0.04401437800549531,
    "p": 1.9819696494930952e-07
   },
   "P3m_RB_explicit": {
    "n": 127,
    "mean": -0.015748031496062992,
    "mean_exact": "-2/127",
    "lo": -0.059909204998773696,
    "hi": 0.028413142006647713,
    "se": 0.022315224621472084,
    "p": 0.4816724857219058
   },
   "L2_RB_explicit": {
    "n": 128,
    "mean": 0.2421875,
    "mean_exact": "31/128",
    "lo": 0.15790200594012943,
    "hi": 0.32647299405987057,
    "se": 0.04259382555192287,
    "p": 8.48702316811751e-08
   },
   "L3_RB_explicit": {
    "n": 128,
    "mean": 0.0078125,
    "mean_exact": "1/128",
    "lo": -0.007647027614866051,
    "hi": 0.02327202761486605,
    "se": 0.0078125,
    "p": 0.3192120336924186
   },
   "P2_RB_implicit": {
    "n": 128,
    "mean": 0.4609375,
    "mean_exact": "59/128",
    "lo": 0.36551030244040156,
    "hi": 0.5563646975595984,
    "se": 0.04822430539322934,
    "p": 1.2245642282852048e-16
   },
   "P3m_RB_implicit": {
    "n": 128,
    "mean": -0.0078125,
    "mean_exact": "-1/128",
    "lo": -0.03465937531938442,
    "hi": 0.01903437531938442,
    "se": 0.01356711658065162,
    "p": 0.5657417542051136
   },
   "L2_RB_implicit": {
    "n": 128,
    "mean": 0.46875,
    "mean_exact": "15/32",
    "lo": 0.37841854707105177,
    "hi": 0.5590814529289483,
    "se": 0.04564916170716532,
    "p": 2.225002494340409e-18
   },
   "L3_RB_implicit": {
    "n": 127,
    "mean": 0.015748031496062992,
    "mean_exact": "2/127",
    "lo": -0.006201252286811464,
    "hi": 0.03769731527893745,
    "se": 0.011091263185413605,
    "p": 0.1581181774007856
   }
  },
  "deepseek/deepseek-v4-pro-0813": {
   "P2_RB": {
    "n": 256,
    "mean": 0.27734375,
    "mean_exact": "71/256",
    "lo": 0.2221335659493166,
    "hi": 0.3325539340506834,
    "se": 0.02803528549328419,
    "p": 9.688066749191402e-20,
    "bet_p_greater0": 1.515334217928003e-10,
    "robust_positive": true,
    "robust_below_0.10": false,
    "p_holm_t": 1.9376133498382804e-19,
    "p_holm_bet": 3.030668435856006e-10,
    "detected": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.27734375,
      "mean_exact": "71/256",
      "lo": 0.2221335659493166,
      "hi": 0.3325539340506834,
      "se": 0.02803528549328419,
      "p": 9.688066749191402e-20,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.27734375,
      "mean_exact": "71/256",
      "lo": 0.2221335659493166,
      "hi": 0.3325539340506834,
      "se": 0.02803528549328419,
      "p": 9.688066749191402e-20,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    },
    "boot": {
     "lo": 0.22265625,
     "hi": 0.33203125
    }
   },
   "P2_RBD": {
    "n": 256,
    "mean": 0.16015625,
    "mean_exact": "41/256",
    "lo": 0.11492742402871972,
    "hi": 0.20538507597128028,
    "se": 0.022966832486319415,
    "p": 2.6474497567824553e-11,
    "bet_p_greater0": 2.135941604707923e-06,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "P2_N": {
    "n": 256,
    "mean": 0.03125,
    "mean_exact": "1/32",
    "lo": 0.009792704098685177,
    "hi": 0.05270729590131482,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492,
    "bet_p_greater0": 0.07826695083372824,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_RB": {
    "n": 256,
    "mean": 0.27734375,
    "mean_exact": "71/256",
    "lo": 0.2221335659493166,
    "hi": 0.3325539340506834,
    "se": 0.02803528549328419,
    "p": 9.688066749191402e-20,
    "bet_p_greater0": 5.5500710555479015e-18,
    "robust_positive": true,
    "robust_below_0.10": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.27734375,
      "mean_exact": "71/256",
      "lo": 0.2221335659493166,
      "hi": 0.3325539340506834,
      "se": 0.02803528549328419,
      "p": 9.688066749191402e-20,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.27734375,
      "mean_exact": "71/256",
      "lo": 0.2221335659493166,
      "hi": 0.3325539340506834,
      "se": 0.02803528549328419,
      "p": 9.688066749191402e-20,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    }
   },
   "A2_RBD": {
    "n": 256,
    "mean": 0.16015625,
    "mean_exact": "41/256",
    "lo": 0.11492742402871972,
    "hi": 0.20538507597128028,
    "se": 0.022966832486319415,
    "p": 2.6474497567824553e-11,
    "bet_p_greater0": 1.0850256470944584e-10,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "A2_N": {
    "n": 256,
    "mean": 0.03125,
    "mean_exact": "1/32",
    "lo": 0.009792704098685177,
    "hi": 0.05270729590131482,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492,
    "bet_p_greater0": 0.011368302218931757,
    "robust_positive": true,
    "robust_below_0.10": true
   },
   "L2_RB": {
    "n": 256,
    "mean": 0.27734375,
    "mean_exact": "71/256",
    "lo": 0.2221335659493166,
    "hi": 0.3325539340506834,
    "se": 0.02803528549328419,
    "p": 9.688066749191402e-20,
    "bet_p_greater0": 5.5500710555479015e-18,
    "robust_positive": true,
    "robust_below_0.10": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.27734375,
      "mean_exact": "71/256",
      "lo": 0.2221335659493166,
      "hi": 0.3325539340506834,
      "se": 0.02803528549328419,
      "p": 9.688066749191402e-20,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.27734375,
      "mean_exact": "71/256",
      "lo": 0.2221335659493166,
      "hi": 0.3325539340506834,
      "se": 0.02803528549328419,
      "p": 9.688066749191402e-20,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    }
   },
   "L2_RBD": {
    "n": 256,
    "mean": 0.16015625,
    "mean_exact": "41/256",
    "lo": 0.11492742402871972,
    "hi": 0.20538507597128028,
    "se": 0.022966832486319415,
    "p": 2.6474497567824553e-11,
    "bet_p_greater0": 1.0850256470944584e-10,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "L2_N": {
    "n": 256,
    "mean": 0.03125,
    "mean_exact": "1/32",
    "lo": 0.009792704098685177,
    "hi": 0.05270729590131482,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492,
    "bet_p_greater0": 0.011368302218931757,
    "robust_positive": true,
    "robust_below_0.10": true
   },
   "L2b_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_N": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_RB": {
    "n": 256,
    "mean": 0.27734375,
    "mean_exact": "71/256",
    "lo": 0.2221335659493166,
    "hi": 0.3325539340506834,
    "se": 0.02803528549328419,
    "p": 9.688066749191402e-20,
    "bet_p_greater0": 5.5500710555479015e-18,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "T1_RBD": {
    "n": 256,
    "mean": 0.16015625,
    "mean_exact": "41/256",
    "lo": 0.11492742402871972,
    "hi": 0.20538507597128028,
    "se": 0.022966832486319415,
    "p": 2.6474497567824553e-11,
    "bet_p_greater0": 1.0850256470944584e-10,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "T1_N": {
    "n": 256,
    "mean": 0.03125,
    "mean_exact": "1/32",
    "lo": 0.009792704098685177,
    "hi": 0.05270729590131482,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492,
    "bet_p_greater0": 0.011368302218931757,
    "robust_positive": true,
    "robust_below_0.10": true
   },
   "P3m_RB": {
    "n": 256,
    "mean": 0.03125,
    "mean_exact": "1/32",
    "lo": 0.009792704098685177,
    "hi": 0.05270729590131482,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492,
    "bet_p_greater0": 0.07826695083372824,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 0.004475394357761492,
    "p_holm_bet": 0.07826695083372824,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.03125,
      "mean_exact": "1/32",
      "lo": 0.009792704098685177,
      "hi": 0.05270729590131482,
      "se": 0.010895841534507468,
      "p": 0.004475394357761492,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.03125,
      "mean_exact": "1/32",
      "lo": 0.009792704098685177,
      "hi": 0.05270729590131482,
      "se": 0.010895841534507468,
      "p": 0.004475394357761492,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": 0.01171875,
     "hi": 0.0546875
    }
   },
   "P3m_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_N": {
    "n": 256,
    "mean": 0.0078125,
    "mean_exact": "1/128",
    "lo": -0.00304515436478677,
    "hi": 0.01867015436478677,
    "se": 0.005513429182282041,
    "p": 0.15770504164994392,
    "bet_p_greater0": 0.5289256198347108,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_RB": {
    "n": 256,
    "mean": 0.03125,
    "mean_exact": "1/32",
    "lo": 0.009792704098685177,
    "hi": 0.05270729590131482,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492,
    "bet_p_greater0": 0.011368302218931757,
    "robust_positive": true,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.03125,
      "mean_exact": "1/32",
      "lo": 0.009792704098685177,
      "hi": 0.05270729590131482,
      "se": 0.010895841534507468,
      "p": 0.004475394357761492,
      "robust_positive": true,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.03125,
      "mean_exact": "1/32",
      "lo": 0.009792704098685177,
      "hi": 0.05270729590131482,
      "se": 0.010895841534507468,
      "p": 0.004475394357761492,
      "robust_positive": true,
      "robust_below_0.10": true
     }
    }
   },
   "A3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_N": {
    "n": 256,
    "mean": 0.0078125,
    "mean_exact": "1/128",
    "lo": -0.00304515436478677,
    "hi": 0.01867015436478677,
    "se": 0.005513429182282041,
    "p": 0.15770504164994392,
    "bet_p_greater0": 0.326530612244898,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_RB": {
    "n": 256,
    "mean": 0.03125,
    "mean_exact": "1/32",
    "lo": 0.009792704098685177,
    "hi": 0.05270729590131482,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492,
    "bet_p_greater0": 0.011368302218931757,
    "robust_positive": true,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.03125,
      "mean_exact": "1/32",
      "lo": 0.009792704098685177,
      "hi": 0.05270729590131482,
      "se": 0.010895841534507468,
      "p": 0.004475394357761492,
      "robust_positive": true,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.03125,
      "mean_exact": "1/32",
      "lo": 0.009792704098685177,
      "hi": 0.05270729590131482,
      "se": 0.010895841534507468,
      "p": 0.004475394357761492,
      "robust_positive": true,
      "robust_below_0.10": true
     }
    }
   },
   "L3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_N": {
    "n": 256,
    "mean": 0.0078125,
    "mean_exact": "1/128",
    "lo": -0.00304515436478677,
    "hi": 0.01867015436478677,
    "se": 0.005513429182282041,
    "p": 0.15770504164994392,
    "bet_p_greater0": 0.326530612244898,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RB": {
    "n": 256,
    "mean": 0.01953125,
    "mean_exact": "5/256",
    "lo": 0.0024654748508045124,
    "hi": 0.03659702514919549,
    "se": 0.008665862769678052,
    "p": 0.02505743508461998,
    "bet_p_greater0": 0.06092699470458738,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_N": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RB": {
    "n": 256,
    "mean": 0.03125,
    "mean_exact": "1/32",
    "lo": 0.009792704098685177,
    "hi": 0.05270729590131482,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492,
    "bet_p_greater0": 0.011368302218931757,
    "robust_positive": true,
    "robust_below_0.10": true
   },
   "T3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_N": {
    "n": 256,
    "mean": 0.0078125,
    "mean_exact": "1/128",
    "lo": -0.00304515436478677,
    "hi": 0.01867015436478677,
    "se": 0.005513429182282041,
    "p": 0.15770504164994392,
    "bet_p_greater0": 0.326530612244898,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "Sus": {
    "n": 256,
    "mean": 0.2099609375,
    "mean_exact": "215/1024",
    "lo": 0.18379211616856028,
    "hi": 0.23612975883143972,
    "se": 0.013288316089947485,
    "p": 1.1262277125237699e-39,
    "bet_p_greater0": 5.466303967849548e-16,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "readings": {
    "good decision (P2)": "luck-carrying",
    "bad decision (P3m)": "bounded below 0.10",
    "planted item (Sus)": "increment above 0.10"
   },
   "flags": {
    "good decision (P2)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    },
    "bad decision (P3m)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    }
   },
   "remedy_P2_RBD_minus_RB": {
    "n": 256,
    "mean": -0.1171875,
    "mean_exact": "-15/128",
    "lo": -0.17811450838614137,
    "hi": -0.056260491613858626,
    "se": 0.030938242712415857,
    "p": 0.0001896419995810214
   },
   "remedy_P3m_RBD_minus_RB": {
    "n": 256,
    "mean": -0.03125,
    "mean_exact": "-1/32",
    "lo": -0.05270729590131482,
    "hi": -0.009792704098685177,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492
   },
   "remedy_A2_RBD_minus_RB": {
    "n": 256,
    "mean": -0.1171875,
    "mean_exact": "-15/128",
    "lo": -0.17811450838614137,
    "hi": -0.056260491613858626,
    "se": 0.030938242712415857,
    "p": 0.0001896419995810214
   },
   "remedy_A3_RBD_minus_RB": {
    "n": 256,
    "mean": -0.03125,
    "mean_exact": "-1/32",
    "lo": -0.05270729590131482,
    "hi": -0.009792704098685177,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492
   },
   "remedy_L2_RBD_minus_RB": {
    "n": 256,
    "mean": -0.1171875,
    "mean_exact": "-15/128",
    "lo": -0.17811450838614137,
    "hi": -0.056260491613858626,
    "se": 0.030938242712415857,
    "p": 0.0001896419995810214
   },
   "remedy_L3_RBD_minus_RB": {
    "n": 256,
    "mean": -0.03125,
    "mean_exact": "-1/32",
    "lo": -0.05270729590131482,
    "hi": -0.009792704098685177,
    "se": 0.010895841534507468,
    "p": 0.004475394357761492
   },
   "remedy_P2_N_minus_RB": {
    "n": 256,
    "mean": -0.24609375,
    "mean_exact": "-63/256",
    "lo": -0.3045382044427099,
    "hi": -0.1876492955572901,
    "se": 0.029677621873103178,
    "p": 6.439492030375142e-15
   },
   "remedy_P3m_N_minus_RB": {
    "n": 256,
    "mean": -0.0234375,
    "mean_exact": "-3/128",
    "lo": -0.04763936486446507,
    "hi": 0.000764364864465069,
    "se": 0.01228951148437194,
    "p": 0.05762948773879809
   },
   "remedy_A2_N_minus_RB": {
    "n": 256,
    "mean": -0.24609375,
    "mean_exact": "-63/256",
    "lo": -0.3045382044427099,
    "hi": -0.1876492955572901,
    "se": 0.029677621873103178,
    "p": 6.439492030375142e-15
   },
   "remedy_A3_N_minus_RB": {
    "n": 256,
    "mean": -0.0234375,
    "mean_exact": "-3/128",
    "lo": -0.04763936486446507,
    "hi": 0.000764364864465069,
    "se": 0.01228951148437194,
    "p": 0.05762948773879809
   },
   "remedy_L2_N_minus_RB": {
    "n": 256,
    "mean": -0.24609375,
    "mean_exact": "-63/256",
    "lo": -0.3045382044427099,
    "hi": -0.1876492955572901,
    "se": 0.029677621873103178,
    "p": 6.439492030375142e-15
   },
   "remedy_L3_N_minus_RB": {
    "n": 256,
    "mean": -0.0234375,
    "mean_exact": "-3/128",
    "lo": -0.04763936486446507,
    "hi": 0.000764364864465069,
    "se": 0.01228951148437194,
    "p": 0.05762948773879809
   },
   "remedy_reduces_harm": {
    "P2_RBD": true,
    "P2_N": true,
    "P3m_RBD": true,
    "P3m_N": false
   },
   "P2_RB_explicit": {
    "n": 128,
    "mean": 0.1171875,
    "mean_exact": "15/128",
    "lo": 0.060709512862037344,
    "hi": 0.17366548713796265,
    "se": 0.02854125206846796,
    "p": 7.160190129161733e-05
   },
   "P3m_RB_explicit": {
    "n": 128,
    "mean": 0.046875,
    "mean_exact": "3/64",
    "lo": 0.0097599628641366,
    "hi": 0.0839900371358634,
    "se": 0.018756150566017486,
    "p": 0.013723956492262891
   },
   "L2_RB_explicit": {
    "n": 128,
    "mean": 0.1171875,
    "mean_exact": "15/128",
    "lo": 0.060709512862037344,
    "hi": 0.17366548713796265,
    "se": 0.02854125206846796,
    "p": 7.160190129161733e-05
   },
   "L3_RB_explicit": {
    "n": 128,
    "mean": 0.046875,
    "mean_exact": "3/64",
    "lo": 0.0097599628641366,
    "hi": 0.0839900371358634,
    "se": 0.018756150566017486,
    "p": 0.013723956492262891
   },
   "P2_RB_implicit": {
    "n": 128,
    "mean": 0.4375,
    "mean_exact": "7/16",
    "lo": 0.35039268632685705,
    "hi": 0.524607313673143,
    "se": 0.0440198371531759,
    "p": 1.436307289229248e-17
   },
   "P3m_RB_implicit": {
    "n": 128,
    "mean": 0.015625,
    "mean_exact": "1/64",
    "lo": -0.006151828418285741,
    "hi": 0.03740182841828574,
    "se": 0.011004959288293975,
    "p": 0.15811176538309968
   },
   "L2_RB_implicit": {
    "n": 128,
    "mean": 0.4375,
    "mean_exact": "7/16",
    "lo": 0.35039268632685705,
    "hi": 0.524607313673143,
    "se": 0.0440198371531759,
    "p": 1.436307289229248e-17
   },
   "L3_RB_implicit": {
    "n": 128,
    "mean": 0.015625,
    "mean_exact": "1/64",
    "lo": -0.006151828418285741,
    "hi": 0.03740182841828574,
    "se": 0.011004959288293975,
    "p": 0.15811176538309968
   }
  },
  "mistralai/mistral-large-4-0": {
   "P2_RB": {
    "n": 253,
    "mean": 0.16600790513833993,
    "mean_exact": "42/253",
    "lo": 0.11984597633094875,
    "hi": 0.21216983394573113,
    "se": 0.023439323945529902,
    "p": 1.4091058077036093e-11,
    "bet_p_greater0": 1.5534120761512168e-06,
    "robust_positive": true,
    "robust_below_0.10": false,
    "p_holm_t": 2.8182116154072186e-11,
    "p_holm_bet": 3.1068241523024335e-06,
    "detected": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.16796875,
      "mean_exact": "43/256",
      "lo": 0.12186585623167834,
      "hi": 0.21407164376832166,
      "se": 0.023410677053257382,
      "p": 7.86012876023525e-12,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.1796875,
      "mean_exact": "23/128",
      "lo": 0.13110192665194234,
      "hi": 0.22827307334805766,
      "se": 0.024671361689670657,
      "p": 4.054207836355589e-12,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    },
    "boot": {
     "lo": 0.11857707509881422,
     "hi": 0.2134387351778656
    }
   },
   "P2_RBD": {
    "n": 253,
    "mean": 0.1857707509881423,
    "mean_exact": "47/253",
    "lo": 0.13752038485767545,
    "hi": 0.23402111711860915,
    "se": 0.02449975534907359,
    "p": 6.504389451736108e-13,
    "bet_p_greater0": 3.160626566200962e-07,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "P2_N": {
    "n": 255,
    "mean": 0.14901960784313725,
    "mean_exact": "38/255",
    "lo": 0.10501613113101002,
    "hi": 0.19302308455526448,
    "se": 0.022344190557259253,
    "p": 1.5960794779451178e-10,
    "bet_p_greater0": 5.552613820051268e-06,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "A2_RB": {
    "n": 254,
    "mean": 0.16929133858267717,
    "mean_exact": "43/254",
    "lo": 0.12285990842328098,
    "hi": 0.21572276874207336,
    "se": 0.02357661644381955,
    "p": 7.725151072500164e-12,
    "bet_p_greater0": 3.542940888471689e-11,
    "robust_positive": true,
    "robust_below_0.10": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.16796875,
      "mean_exact": "43/256",
      "lo": 0.12186585623167834,
      "hi": 0.21407164376832166,
      "se": 0.023410677053257382,
      "p": 7.86012876023525e-12,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.17578125,
      "mean_exact": "45/256",
      "lo": 0.1288403252692075,
      "hi": 0.2227221747307925,
      "se": 0.02383622240669279,
      "p": 2.3098388283443315e-12,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    }
   },
   "A2_RBD": {
    "n": 255,
    "mean": 0.1843137254901961,
    "mean_exact": "47/255",
    "lo": 0.1364015464862476,
    "hi": 0.23222590449414457,
    "se": 0.024328960747383343,
    "p": 6.645797667284653e-13,
    "bet_p_greater0": 3.777562963135162e-12,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "A2_N": {
    "n": 256,
    "mean": 0.15234375,
    "mean_exact": "39/256",
    "lo": 0.10802716090106838,
    "hi": 0.1966603390989316,
    "se": 0.022503605971256224,
    "p": 8.828924364760165e-11,
    "bet_p_greater0": 3.322891044226767e-10,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "L2_RB": {
    "n": 254,
    "mean": 0.16929133858267717,
    "mean_exact": "43/254",
    "lo": 0.12285990842328098,
    "hi": 0.21572276874207336,
    "se": 0.02357661644381955,
    "p": 7.725151072500164e-12,
    "bet_p_greater0": 3.542940888471689e-11,
    "robust_positive": true,
    "robust_below_0.10": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.16796875,
      "mean_exact": "43/256",
      "lo": 0.12186585623167834,
      "hi": 0.21407164376832166,
      "se": 0.023410677053257382,
      "p": 7.86012876023525e-12,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.17578125,
      "mean_exact": "45/256",
      "lo": 0.1288403252692075,
      "hi": 0.2227221747307925,
      "se": 0.02383622240669279,
      "p": 2.3098388283443315e-12,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    }
   },
   "L2_RBD": {
    "n": 255,
    "mean": 0.1843137254901961,
    "mean_exact": "47/255",
    "lo": 0.1364015464862476,
    "hi": 0.23222590449414457,
    "se": 0.024328960747383343,
    "p": 6.645797667284653e-13,
    "bet_p_greater0": 3.777562963135162e-12,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "L2_N": {
    "n": 256,
    "mean": 0.15234375,
    "mean_exact": "39/256",
    "lo": 0.10802716090106838,
    "hi": 0.1966603390989316,
    "se": 0.022503605971256224,
    "p": 8.828924364760165e-11,
    "bet_p_greater0": 3.322891044226767e-10,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "L2b_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RBD": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_N": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_RB": {
    "n": 254,
    "mean": 0.16929133858267717,
    "mean_exact": "43/254",
    "lo": 0.12285990842328098,
    "hi": 0.21572276874207336,
    "se": 0.02357661644381955,
    "p": 7.725151072500164e-12,
    "bet_p_greater0": 3.542940888471689e-11,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "T1_RBD": {
    "n": 254,
    "mean": 0.18503937007874016,
    "mean_exact": "47/254",
    "lo": 0.1369586783603259,
    "hi": 0.23312006179715442,
    "se": 0.024414066573161215,
    "p": 6.575033660193271e-13,
    "bet_p_greater0": 3.777562963135162e-12,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "T1_N": {
    "n": 256,
    "mean": 0.15234375,
    "mean_exact": "39/256",
    "lo": 0.10802716090106838,
    "hi": 0.1966603390989316,
    "se": 0.022503605971256224,
    "p": 8.828924364760165e-11,
    "bet_p_greater0": 3.322891044226767e-10,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "P3m_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.02872412258653978,
    "hi": 0.02872412258653978,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 1.0,
    "p_holm_bet": 1.0,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0078125,
      "mean_exact": "1/128",
      "lo": -0.007572738826952138,
      "hi": 0.023197738826952138,
      "se": 0.0078125,
      "p": 0.3182584817586547,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": 0.0,
     "hi": 0.0
    }
   },
   "P3m_RBD": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.02872412258653978,
    "hi": 0.02872412258653978,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_N": {
    "n": 255,
    "mean": 0.00392156862745098,
    "mean_exact": "1/255",
    "lo": -0.0038013629028203332,
    "hi": 0.011644500157722294,
    "se": 0.003921568627450981,
    "p": 0.31826221025752843,
    "bet_p_greater0": 0.7272727272727273,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.00390625,
      "mean_exact": "1/256",
      "lo": -0.003786369413476069,
      "hi": 0.011598869413476069,
      "se": 0.00390625,
      "p": 0.3182584817586547,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "A3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_N": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.00390625,
      "mean_exact": "1/256",
      "lo": -0.003786369413476069,
      "hi": 0.011598869413476069,
      "se": 0.00390625,
      "p": 0.3182584817586547,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "L3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_N": {
    "n": 255,
    "mean": 0.00392156862745098,
    "mean_exact": "1/255",
    "lo": -0.0038013629028203332,
    "hi": 0.011644500157722294,
    "se": 0.003921568627450981,
    "p": 0.31826221025752843,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RBD": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_N": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "Sus": {
    "n": 253,
    "mean": 0.23221343873517786,
    "mean_exact": "235/1012",
    "lo": 0.2064390207143433,
    "hi": 0.25798785675601243,
    "se": 0.013087298323659173,
    "p": 2.942052202477487e-46,
    "bet_p_greater0": 2.057000058104065e-17,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "readings": {
    "good decision (P2)": "luck-carrying",
    "bad decision (P3m)": "bounded below 0.10",
    "planted item (Sus)": "increment above 0.10"
   },
   "flags": {
    "good decision (P2)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    },
    "bad decision (P3m)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    }
   },
   "remedy_P2_RBD_minus_RB": {
    "n": 251,
    "mean": 0.0199203187250996,
    "mean_exact": "5/251",
    "lo": -0.04534156909215388,
    "hi": 0.08518220654235308,
    "se": 0.0331362990877536,
    "p": 0.5482760725612441
   },
   "remedy_P3m_RBD_minus_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.02872412258653978,
    "hi": 0.02872412258653978,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_RBD_minus_RB": {
    "n": 253,
    "mean": 0.015810276679841896,
    "mean_exact": "4/253",
    "lo": -0.04941727619191872,
    "hi": 0.08103782955160252,
    "se": 0.03312014427115054,
    "p": 0.6335185817524275
   },
   "remedy_A3_RBD_minus_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.01436206129326989,
    "hi": 0.01436206129326989,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_RBD_minus_RB": {
    "n": 253,
    "mean": 0.015810276679841896,
    "mean_exact": "4/253",
    "lo": -0.04941727619191872,
    "hi": 0.08103782955160252,
    "se": 0.03312014427115054,
    "p": 0.6335185817524275
   },
   "remedy_L3_RBD_minus_RB": {
    "n": 255,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.02872412258653978,
    "hi": 0.02872412258653978,
    "p": 1.0,
    "constant": true
   },
   "remedy_P2_N_minus_RB": {
    "n": 253,
    "mean": -0.019762845849802372,
    "mean_exact": "-5/253",
    "lo": -0.08063115096137961,
    "hi": 0.04110545926177486,
    "se": 0.03090667912683006,
    "p": 0.5231201212043308
   },
   "remedy_P3m_N_minus_RB": {
    "n": 255,
    "mean": 0.00392156862745098,
    "mean_exact": "1/255",
    "lo": -0.0038013629028203332,
    "hi": 0.011644500157722294,
    "se": 0.003921568627450981,
    "p": 0.31826221025752843
   },
   "remedy_A2_N_minus_RB": {
    "n": 254,
    "mean": -0.01968503937007874,
    "mean_exact": "-5/254",
    "lo": -0.08031226921790657,
    "hi": 0.0409421904777491,
    "se": 0.03078485713807514,
    "p": 0.5231159098916656
   },
   "remedy_A3_N_minus_RB": {
    "n": 255,
    "mean": 0.00392156862745098,
    "mean_exact": "1/255",
    "lo": -0.0038013629028203332,
    "hi": 0.011644500157722294,
    "se": 0.003921568627450981,
    "p": 0.31826221025752843
   },
   "remedy_L2_N_minus_RB": {
    "n": 254,
    "mean": -0.01968503937007874,
    "mean_exact": "-5/254",
    "lo": -0.08031226921790657,
    "hi": 0.0409421904777491,
    "se": 0.03078485713807514,
    "p": 0.5231159098916656
   },
   "remedy_L3_N_minus_RB": {
    "n": 254,
    "mean": 0.003937007874015748,
    "mean_exact": "1/254",
    "lo": -0.0038164756071677923,
    "hi": 0.011690491355199287,
    "se": 0.003937007874015748,
    "p": 0.31826596820143316
   },
   "remedy_reduces_harm": {
    "P2_RBD": false,
    "P2_N": false,
    "P3m_RBD": false,
    "P3m_N": false
   },
   "P2_RB_explicit": {
    "n": 126,
    "mean": 0.07142857142857142,
    "mean_exact": "1/14",
    "lo": 0.025839403754153452,
    "hi": 0.1170177391029894,
    "se": 0.023035022137995857,
    "p": 0.0023850517674711387
   },
   "P3m_RB_explicit": {
    "n": 127,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.05725701226877522,
    "hi": 0.05725701226877522,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_explicit": {
    "n": 126,
    "mean": 0.07142857142857142,
    "mean_exact": "1/14",
    "lo": 0.025839403754153452,
    "hi": 0.1170177391029894,
    "se": 0.023035022137995857,
    "p": 0.0023850517674711387
   },
   "L3_RB_explicit": {
    "n": 127,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.02862850613438761,
    "hi": 0.02862850613438761,
    "p": 1.0,
    "constant": true
   },
   "P2_RB_implicit": {
    "n": 127,
    "mean": 0.25984251968503935,
    "mean_exact": "33/127",
    "lo": 0.18252618703226167,
    "hi": 0.33715885233781706,
    "se": 0.03906896473095957,
    "p": 7.975769020466648e-10
   },
   "P3m_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_implicit": {
    "n": 128,
    "mean": 0.265625,
    "mean_exact": "17/64",
    "lo": 0.1880721532445986,
    "hi": 0.3431778467554014,
    "se": 0.03919147016458323,
    "p": 4.1112363990852463e-10
   },
   "L3_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   }
  },
  "moonshotai/kimi-k3": {
   "P2_RB": {
    "n": 256,
    "mean": 0.125,
    "mean_exact": "1/8",
    "lo": 0.08421474756237796,
    "hi": 0.16578525243762204,
    "se": 0.020710421739487853,
    "p": 5.555149531419907e-09,
    "bet_p_greater0": 3.752439152398619e-05,
    "robust_positive": true,
    "robust_below_0.10": false,
    "p_holm_t": 1.1110299062839814e-08,
    "p_holm_bet": 7.504878304797237e-05,
    "detected": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.125,
      "mean_exact": "1/8",
      "lo": 0.08421474756237796,
      "hi": 0.16578525243762204,
      "se": 0.020710421739487853,
      "p": 5.555149531419907e-09,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.125,
      "mean_exact": "1/8",
      "lo": 0.08421474756237796,
      "hi": 0.16578525243762204,
      "se": 0.020710421739487853,
      "p": 5.555149531419907e-09,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    },
    "boot": {
     "lo": 0.0859375,
     "hi": 0.16796875
    }
   },
   "P2_RBD": {
    "n": 256,
    "mean": 0.10546875,
    "mean_exact": "27/256",
    "lo": 0.0675892899626885,
    "hi": 0.14334821003731152,
    "se": 0.019234883830537286,
    "p": 1.0041437999813436e-07,
    "bet_p_greater0": 0.00018442812436918627,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "P2_N": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.7272727272727273,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A2_RB": {
    "n": 256,
    "mean": 0.125,
    "mean_exact": "1/8",
    "lo": 0.08421474756237796,
    "hi": 0.16578525243762204,
    "se": 0.020710421739487853,
    "p": 5.555149531419907e-09,
    "bet_p_greater0": 1.6702536982639456e-08,
    "robust_positive": true,
    "robust_below_0.10": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.125,
      "mean_exact": "1/8",
      "lo": 0.08421474756237796,
      "hi": 0.16578525243762204,
      "se": 0.020710421739487853,
      "p": 5.555149531419907e-09,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.125,
      "mean_exact": "1/8",
      "lo": 0.08421474756237796,
      "hi": 0.16578525243762204,
      "se": 0.020710421739487853,
      "p": 5.555149531419907e-09,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    }
   },
   "A2_RBD": {
    "n": 256,
    "mean": 0.10546875,
    "mean_exact": "27/256",
    "lo": 0.0675892899626885,
    "hi": 0.14334821003731152,
    "se": 0.019234883830537286,
    "p": 1.0041437999813436e-07,
    "bet_p_greater0": 2.7414017487033333e-07,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "A2_N": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2_RB": {
    "n": 256,
    "mean": 0.125,
    "mean_exact": "1/8",
    "lo": 0.08421474756237796,
    "hi": 0.16578525243762204,
    "se": 0.020710421739487853,
    "p": 5.555149531419907e-09,
    "bet_p_greater0": 1.6702536982639456e-08,
    "robust_positive": true,
    "robust_below_0.10": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.125,
      "mean_exact": "1/8",
      "lo": 0.08421474756237796,
      "hi": 0.16578525243762204,
      "se": 0.020710421739487853,
      "p": 5.555149531419907e-09,
      "robust_positive": true,
      "robust_below_0.10": false
     },
     "upper": {
      "n": 256,
      "mean": 0.125,
      "mean_exact": "1/8",
      "lo": 0.08421474756237796,
      "hi": 0.16578525243762204,
      "se": 0.020710421739487853,
      "p": 5.555149531419907e-09,
      "robust_positive": true,
      "robust_below_0.10": false
     }
    }
   },
   "L2_RBD": {
    "n": 256,
    "mean": 0.10546875,
    "mean_exact": "27/256",
    "lo": 0.0675892899626885,
    "hi": 0.14334821003731152,
    "se": 0.019234883830537286,
    "p": 1.0041437999813436e-07,
    "bet_p_greater0": 2.7414017487033333e-07,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "L2_N": {
    "n": 255,
    "mean": 0.00392156862745098,
    "mean_exact": "1/255",
    "lo": -0.0038013629028203332,
    "hi": 0.011644500157722294,
    "se": 0.003921568627450981,
    "p": 0.31826221025752843,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RB": {
    "n": 256,
    "mean": 0.0078125,
    "mean_exact": "1/128",
    "lo": -0.00304515436478677,
    "hi": 0.01867015436478677,
    "se": 0.005513429182282041,
    "p": 0.15770504164994392,
    "bet_p_greater0": 0.326530612244898,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L2b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T1_RB": {
    "n": 256,
    "mean": 0.125,
    "mean_exact": "1/8",
    "lo": 0.08421474756237796,
    "hi": 0.16578525243762204,
    "se": 0.020710421739487853,
    "p": 5.555149531419907e-09,
    "bet_p_greater0": 1.6702536982639456e-08,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "T1_RBD": {
    "n": 256,
    "mean": 0.10546875,
    "mean_exact": "27/256",
    "lo": 0.0675892899626885,
    "hi": 0.14334821003731152,
    "se": 0.019234883830537286,
    "p": 1.0041437999813436e-07,
    "bet_p_greater0": 2.7414017487033333e-07,
    "robust_positive": true,
    "robust_below_0.10": false
   },
   "T1_N": {
    "n": 256,
    "mean": 0.00390625,
    "mean_exact": "1/256",
    "lo": -0.003786369413476069,
    "hi": 0.011598869413476069,
    "se": 0.00390625,
    "p": 0.3182584817586547,
    "bet_p_greater0": 0.5714285714285714,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "p_holm_t": 1.0,
    "p_holm_bet": 1.0,
    "detected": false,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.028612725458078803,
      "hi": 0.028612725458078803,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    },
    "boot": {
     "lo": 0.0,
     "hi": 0.0
    }
   },
   "P3m_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "P3m_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "A3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "A3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true,
    "missing_bounds": {
     "lower": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     },
     "upper": {
      "n": 256,
      "mean": 0.0,
      "mean_exact": "0",
      "lo": -0.014306362729039401,
      "hi": 0.014306362729039401,
      "p": 1.0,
      "constant": true,
      "robust_positive": false,
      "robust_below_0.10": true
     }
    }
   },
   "L3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "L3b_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_RBD": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "T3_N": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "Sus": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true,
    "bet_p_greater0": 1.0,
    "robust_positive": false,
    "robust_below_0.10": true
   },
   "readings": {
    "good decision (P2)": "luck-carrying",
    "bad decision (P3m)": "bounded below 0.10",
    "planted item (Sus)": "increment below 0.10"
   },
   "flags": {
    "good decision (P2)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    },
    "bad decision (P3m)": {
     "neutral_adverse_rate": 0.0,
     "adverse_cell_at_ceiling": false
    }
   },
   "remedy_P2_RBD_minus_RB": {
    "n": 256,
    "mean": -0.01953125,
    "mean_exact": "-5/256",
    "lo": -0.06760544520090793,
    "hi": 0.02854294520090793,
    "se": 0.024411687997273467,
    "p": 0.42441042622259517
   },
   "remedy_P3m_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_RBD_minus_RB": {
    "n": 256,
    "mean": -0.01953125,
    "mean_exact": "-5/256",
    "lo": -0.06760544520090793,
    "hi": 0.02854294520090793,
    "se": 0.024411687997273467,
    "p": 0.42441042622259517
   },
   "remedy_A3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_RBD_minus_RB": {
    "n": 256,
    "mean": -0.01953125,
    "mean_exact": "-5/256",
    "lo": -0.06760544520090793,
    "hi": 0.02854294520090793,
    "se": 0.024411687997273467,
    "p": 0.42441042622259517
   },
   "remedy_L3_RBD_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_P2_N_minus_RB": {
    "n": 256,
    "mean": -0.12109375,
    "mean_exact": "-31/256",
    "lo": -0.16277666405688054,
    "hi": -0.07941083594311946,
    "se": 0.021166247058765426,
    "p": 2.958607898412228e-08
   },
   "remedy_P3m_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_A2_N_minus_RB": {
    "n": 256,
    "mean": -0.12109375,
    "mean_exact": "-31/256",
    "lo": -0.16277666405688054,
    "hi": -0.07941083594311946,
    "se": 0.021166247058765426,
    "p": 2.958607898412228e-08
   },
   "remedy_A3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.014306362729039401,
    "hi": 0.014306362729039401,
    "p": 1.0,
    "constant": true
   },
   "remedy_L2_N_minus_RB": {
    "n": 255,
    "mean": -0.12156862745098039,
    "mean_exact": "-31/255",
    "lo": -0.16340557787008153,
    "hi": -0.07973167703187925,
    "se": 0.021244066658973135,
    "p": 2.948141119914379e-08
   },
   "remedy_L3_N_minus_RB": {
    "n": 256,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028612725458078803,
    "hi": 0.028612725458078803,
    "p": 1.0,
    "constant": true
   },
   "remedy_reduces_harm": {
    "P2_RBD": false,
    "P2_N": true,
    "P3m_RBD": false,
    "P3m_N": false
   },
   "P2_RB_explicit": {
    "n": 128,
    "mean": 0.015625,
    "mean_exact": "1/64",
    "lo": -0.006151828418285741,
    "hi": 0.03740182841828574,
    "se": 0.011004959288293975,
    "p": 0.15811176538309968
   },
   "P3m_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_explicit": {
    "n": 128,
    "mean": 0.015625,
    "mean_exact": "1/64",
    "lo": -0.006151828418285741,
    "hi": 0.03740182841828574,
    "se": 0.011004959288293975,
    "p": 0.15811176538309968
   },
   "L3_RB_explicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   },
   "P2_RB_implicit": {
    "n": 128,
    "mean": 0.234375,
    "mean_exact": "15/64",
    "lo": 0.15999297045302538,
    "hi": 0.3087570295469746,
    "se": 0.037589092002846054,
    "p": 6.149862935241691e-09
   },
   "P3m_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.056816106887087825,
    "hi": 0.056816106887087825,
    "p": 1.0,
    "constant": true
   },
   "L2_RB_implicit": {
    "n": 128,
    "mean": 0.234375,
    "mean_exact": "15/64",
    "lo": 0.15999297045302538,
    "hi": 0.3087570295469746,
    "se": 0.037589092002846054,
    "p": 6.149862935241691e-09
   },
   "L3_RB_implicit": {
    "n": 128,
    "mean": 0.0,
    "mean_exact": "0",
    "lo": -0.028408053443543912,
    "hi": 0.028408053443543912,
    "p": 1.0,
    "constant": true
   }
  }
 },
 "panel_means": {
  "P2_RB": {
   "n": 256,
   "mean": 0.11161221590909091,
   "mean_exact": "3143/28160",
   "lo": 0.09692804899551043,
   "hi": 0.12629638282267142,
   "se": 0.0074565013453921115,
   "p": 8.834399081211746e-37,
   "bet_p_greater0": 3.4753016614953436e-05,
   "robust_positive": true,
   "robust_below_0.10": false,
   "p_holm_t": 1.766879816242349e-36,
   "p_holm_bet": 6.950603322990687e-05,
   "detected": true,
   "missing_bounds": {
    "lower": {
     "n": 256,
     "mean": 0.11186079545454546,
     "mean_exact": "315/2816",
     "lo": 0.09717279631528192,
     "hi": 0.126548794593809,
     "se": 0.007458447318638648,
     "p": 6.98088916883152e-37,
     "robust_positive": true,
     "robust_below_0.10": false
    },
    "upper": {
     "n": 256,
     "mean": 0.11328125,
     "mean_exact": "29/256",
     "lo": 0.0985582983267024,
     "hi": 0.1280042016732976,
     "se": 0.007476195933087367,
     "p": 2.0282552413177587e-37,
     "robust_positive": true,
     "robust_below_0.10": false
    }
   }
  },
  "P2_RBD": {
   "n": 256,
   "mean": 0.07151988636363636,
   "mean_exact": "1007/14080",
   "lo": 0.06089753917693844,
   "hi": 0.08214223355033429,
   "se": 0.005393942097973758,
   "p": 7.128779621371812e-31,
   "bet_p_greater0": 0.001292377625439956,
   "robust_positive": true,
   "robust_below_0.10": false
  },
  "P2_N": {
   "n": 256,
   "mean": 0.027024147727272727,
   "mean_exact": "761/28160",
   "lo": 0.020102175477971235,
   "hi": 0.03394611997657422,
   "se": 0.0035149215950377876,
   "p": 3.233007786611804e-13,
   "bet_p_greater0": 0.07992222988034589,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "A2_RB": {
   "n": 256,
   "mean": 0.11193181818181819,
   "mean_exact": "197/1760",
   "lo": 0.09723800960033319,
   "hi": 0.1266256267633032,
   "se": 0.007461397306472158,
   "p": 6.783214982688325e-37,
   "bet_p_greater0": 2.509244988254828e-09,
   "robust_positive": true,
   "robust_below_0.10": false,
   "missing_bounds": {
    "lower": {
     "n": 256,
     "mean": 0.11186079545454546,
     "mean_exact": "315/2816",
     "lo": 0.09717279631528192,
     "hi": 0.126548794593809,
     "se": 0.007458447318638648,
     "p": 6.98088916883152e-37,
     "robust_positive": true,
     "robust_below_0.10": false
    },
    "upper": {
     "n": 256,
     "mean": 0.11292613636363637,
     "mean_exact": "159/1408",
     "lo": 0.09824512465325033,
     "hi": 0.1276071480740224,
     "se": 0.0074548991586965456,
     "p": 2.1001283253975684e-37,
     "robust_positive": true,
     "robust_below_0.10": false
    }
   }
  },
  "A2_RBD": {
   "n": 256,
   "mean": 0.070703125,
   "mean_exact": "181/2560",
   "lo": 0.06011438205425898,
   "hi": 0.08129186794574103,
   "se": 0.005376878135858598,
   "p": 1.6949621915685923e-30,
   "bet_p_greater0": 2.85665037932177e-06,
   "robust_positive": true,
   "robust_below_0.10": true
  },
  "A2_N": {
   "n": 256,
   "mean": 0.026633522727272728,
   "mean_exact": "75/2816",
   "lo": 0.019660693662502792,
   "hi": 0.03360635179204266,
   "se": 0.003540746275129928,
   "p": 9.22634430236e-13,
   "bet_p_greater0": 0.00783398103294846,
   "robust_positive": true,
   "robust_below_0.10": true
  },
  "L2_RB": {
   "n": 256,
   "mean": 0.11193181818181819,
   "mean_exact": "197/1760",
   "lo": 0.09761027940763309,
   "hi": 0.1262533569560033,
   "se": 0.007272361705384478,
   "p": 2.9869342456960117e-38,
   "bet_p_greater0": 2.405856270945446e-09,
   "robust_positive": true,
   "robust_below_0.10": false,
   "missing_bounds": {
    "lower": {
     "n": 256,
     "mean": 0.11186079545454546,
     "mean_exact": "315/2816",
     "lo": 0.09754521719356796,
     "hi": 0.12617637371552295,
     "se": 0.007269335004924501,
     "p": 3.0684789599087965e-38,
     "robust_positive": true,
     "robust_below_0.10": false
    },
    "upper": {
     "n": 256,
     "mean": 0.11292613636363637,
     "mean_exact": "159/1408",
     "lo": 0.0986177273999655,
     "hi": 0.12723454532730724,
     "se": 0.007265694493663157,
     "p": 8.908969153389127e-39,
     "robust_positive": true,
     "robust_below_0.10": false
    }
   }
  },
  "L2_RBD": {
   "n": 256,
   "mean": 0.06857244318181818,
   "mean_exact": "1931/28160",
   "lo": 0.05777269095776435,
   "hi": 0.07937219540587201,
   "se": 0.00548402694293015,
   "p": 2.6753841326920653e-28,
   "bet_p_greater0": 4.298745532866966e-06,
   "robust_positive": true,
   "robust_below_0.10": true
  },
  "L2_N": {
   "n": 256,
   "mean": 0.026633522727272728,
   "mean_exact": "75/2816",
   "lo": 0.01980297156294269,
   "hi": 0.03346407389160276,
   "se": 0.003468498706555335,
   "p": 3.438489148726714e-13,
   "bet_p_greater0": 0.007779487755248904,
   "robust_positive": true,
   "robust_below_0.10": true
  },
  "L2b_RB": {
   "n": 256,
   "mean": 0.001065340909090909,
   "mean_exact": "3/2816",
   "lo": -0.0007838729634365713,
   "hi": 0.0029145547816183896,
   "se": 0.000939015867196839,
   "p": 0.25763799283790056,
   "bet_p_greater0": 0.828155198357669,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "L2b_RBD": {
   "n": 256,
   "mean": 0.0014204545454545455,
   "mean_exact": "1/704",
   "lo": 3.0048212353794455e-05,
   "hi": 0.0028108608785552963,
   "se": 0.0007060371047552677,
   "p": 0.045285512728046214,
   "bet_p_greater0": 0.7681026690064373,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "L2b_N": {
   "n": 256,
   "mean": 0.0014204545454545455,
   "mean_exact": "1/704",
   "lo": 3.0048212353794455e-05,
   "hi": 0.0028108608785552963,
   "se": 0.0007060371047552677,
   "p": 0.045285512728046214,
   "bet_p_greater0": 0.7681026690064373,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "T1_RB": {
   "n": 256,
   "mean": 0.11512784090909091,
   "mean_exact": "1621/14080",
   "lo": 0.10066097701745105,
   "hi": 0.12959470480073076,
   "se": 0.007346156626144911,
   "p": 3.156278426492207e-39,
   "bet_p_greater0": 1.384315959502765e-09,
   "robust_positive": true,
   "robust_below_0.10": false
  },
  "T1_RBD": {
   "n": 256,
   "mean": 0.07464488636363636,
   "mean_exact": "1051/14080",
   "lo": 0.06388451196469763,
   "hi": 0.0854052607625751,
   "se": 0.005464031201416354,
   "p": 2.967049788461685e-32,
   "bet_p_greater0": 1.4075048661504588e-06,
   "robust_positive": true,
   "robust_below_0.10": true
  },
  "T1_N": {
   "n": 256,
   "mean": 0.03057528409090909,
   "mean_exact": "861/28160",
   "lo": 0.024030135378244694,
   "hi": 0.03712043280357349,
   "se": 0.003323573646976035,
   "p": 1.334877099042208e-17,
   "bet_p_greater0": 0.0036302215491796257,
   "robust_positive": true,
   "robust_below_0.10": true
  },
  "P3m_RB": {
   "n": 256,
   "mean": 0.0017755681818181818,
   "mean_exact": "5/2816",
   "lo": -0.0012708483414784393,
   "hi": 0.004821984705114803,
   "se": 0.0015469457026927238,
   "p": 0.2521310981284157,
   "bet_p_greater0": 0.8525926472967243,
   "robust_positive": false,
   "robust_below_0.10": true,
   "p_holm_t": 0.2521310981284157,
   "p_holm_bet": 0.8525926472967243,
   "detected": false,
   "missing_bounds": {
    "lower": {
     "n": 256,
     "mean": 0.0014204545454545455,
     "mean_exact": "1/704",
     "lo": -0.0017082662159759957,
     "hi": 0.004549175306885087,
     "se": 0.0015887391299936266,
     "p": 0.3721239523953288,
     "robust_positive": false,
     "robust_below_0.10": true
    },
    "upper": {
     "n": 256,
     "mean": 0.0024857954545454545,
     "mean_exact": "7/2816",
     "lo": -0.0008606265617459321,
     "hi": 0.005832217470836841,
     "se": 0.0016992860687009333,
     "p": 0.14474068824225805,
     "robust_positive": false,
     "robust_below_0.10": true
    }
   }
  },
  "P3m_RBD": {
   "n": 256,
   "mean": -0.0024857954545454545,
   "mean_exact": "-7/2816",
   "lo": -0.0049935335621226415,
   "hi": 2.194265303173291e-05,
   "se": 0.001273409154437413,
   "p": 0.052023237300493345,
   "bet_p_greater0": 1.0,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "P3m_N": {
   "n": 256,
   "mean": -0.001065340909090909,
   "mean_exact": "-3/2816",
   "lo": -0.003385579669287376,
   "hi": 0.001254897851105558,
   "se": 0.0011781985003885627,
   "p": 0.36673657885409894,
   "bet_p_greater0": 1.0,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "A3_RB": {
   "n": 256,
   "mean": 0.001065340909090909,
   "mean_exact": "3/2816",
   "lo": -0.001820725937202325,
   "hi": 0.003951407755384143,
   "se": 0.0014655214319563863,
   "p": 0.46793171306802983,
   "bet_p_greater0": 0.8476760714176068,
   "robust_positive": false,
   "robust_below_0.10": true,
   "missing_bounds": {
    "lower": {
     "n": 256,
     "mean": 0.0007102272727272727,
     "mean_exact": "1/1408",
     "lo": -0.0022612959501592637,
     "hi": 0.003681750495613809,
     "se": 0.001508915489705143,
     "p": 0.6382664567788848,
     "robust_positive": false,
     "robust_below_0.10": true
    },
    "upper": {
     "n": 256,
     "mean": 0.0014204545454545455,
     "mean_exact": "1/704",
     "lo": -0.0015471936183313047,
     "hi": 0.004388102709240395,
     "se": 0.0015069477659951233,
     "p": 0.34677580305896816,
     "robust_positive": false,
     "robust_below_0.10": true
    }
   }
  },
  "A3_RBD": {
   "n": 256,
   "mean": -0.0024857954545454545,
   "mean_exact": "-7/2816",
   "lo": -0.004565419088337122,
   "hi": -0.0004061718207537873,
   "se": 0.0010560160828011007,
   "p": 0.019335026954966986,
   "bet_p_greater0": 1.0,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "A3_N": {
   "n": 256,
   "mean": -0.0017755681818181818,
   "mean_exact": "-5/2816",
   "lo": -0.0038662292587241876,
   "hi": 0.00031509289508782384,
   "se": 0.0010616208072581374,
   "p": 0.09565082517191281,
   "bet_p_greater0": 1.0,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "L3_RB": {
   "n": 256,
   "mean": 0.00390625,
   "mean_exact": "1/256",
   "lo": 0.0016327714765881174,
   "hi": 0.006179728523411882,
   "se": 0.0011544540298614233,
   "p": 0.0008279316180674765,
   "bet_p_greater0": 0.4840642439163179,
   "robust_positive": false,
   "robust_below_0.10": true,
   "missing_bounds": {
    "lower": {
     "n": 256,
     "mean": 0.0035511363636363635,
     "mean_exact": "5/1408",
     "lo": 0.0011636776297229649,
     "hi": 0.005938595097549762,
     "se": 0.001212332260063684,
     "p": 0.0037062510708566116,
     "robust_positive": false,
     "robust_below_0.10": true
    },
    "upper": {
     "n": 256,
     "mean": 0.004261363636363636,
     "mean_exact": "3/704",
     "lo": 0.0018916437811232856,
     "hi": 0.006631083491603986,
     "se": 0.0012033246007616774,
     "p": 0.0004731882382779846,
     "robust_positive": false,
     "robust_below_0.10": true
    }
   }
  },
  "L3_RBD": {
   "n": 256,
   "mean": 0.0003551136363636364,
   "mean_exact": "1/2816",
   "lo": -0.00034421540122509713,
   "hi": 0.0010544426739523699,
   "se": 0.0003551136363636364,
   "p": 0.3182584817586547,
   "bet_p_greater0": 0.9361702127659575,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "L3_N": {
   "n": 256,
   "mean": 0.001065340909090909,
   "mean_exact": "3/2816",
   "lo": -0.00014117307275021435,
   "hi": 0.0022718548909320324,
   "se": 0.0006126580542007143,
   "p": 0.08326213623955774,
   "bet_p_greater0": 0.8204733055296034,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "L3b_RB": {
   "n": 256,
   "mean": 0.00390625,
   "mean_exact": "1/256",
   "lo": 0.0016327714765881174,
   "hi": 0.006179728523411882,
   "se": 0.0011544540298614233,
   "p": 0.0008279316180674765,
   "bet_p_greater0": 0.4840642439163179,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "L3b_RBD": {
   "n": 256,
   "mean": -0.0007102272727272727,
   "mean_exact": "-1/1408",
   "lo": -0.001697286760435161,
   "hi": 0.0002768322149806154,
   "se": 0.0005012208347529129,
   "p": 0.15770504164994392,
   "bet_p_greater0": 1.0,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "L3b_N": {
   "n": 256,
   "mean": 0.0007102272727272727,
   "mean_exact": "1/1408",
   "lo": -0.0002768322149806154,
   "hi": 0.001697286760435161,
   "se": 0.0005012208347529129,
   "p": 0.15770504164994392,
   "bet_p_greater0": 0.8764146672702582,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "T3_RB": {
   "n": 256,
   "mean": 0.00390625,
   "mean_exact": "1/256",
   "lo": 0.0016327714765881174,
   "hi": 0.006179728523411882,
   "se": 0.0011544540298614233,
   "p": 0.0008279316180674765,
   "bet_p_greater0": 0.4840642439163179,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "T3_RBD": {
   "n": 256,
   "mean": -0.0003551136363636364,
   "mean_exact": "-1/2816",
   "lo": -0.0015679693911010918,
   "hi": 0.0008577421183738192,
   "se": 0.0006158783552509522,
   "p": 0.5647203151053147,
   "bet_p_greater0": 1.0,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "T3_N": {
   "n": 256,
   "mean": 0.001065340909090909,
   "mean_exact": "3/2816",
   "lo": -0.00014117307275021435,
   "hi": 0.0022718548909320324,
   "se": 0.0006126580542007143,
   "p": 0.08326213623955774,
   "bet_p_greater0": 0.8204733055296034,
   "robust_positive": false,
   "robust_below_0.10": true
  },
  "Sus": {
   "n": 256,
   "mean": 0.1365145596590909,
   "mean_exact": "15377/112640",
   "lo": 0.1303514985269748,
   "hi": 0.142677620791207,
   "se": 0.0031295526599371837,
   "p": 2.9699049133001624e-120,
   "bet_p_greater0": 1.6847876505913512e-11,
   "robust_positive": true,
   "robust_below_0.10": false
  },
  "readings": {
   "good decision (P2)": "luck-carrying",
   "bad decision (P3m)": "bounded below 0.10",
   "planted item (Sus)": "increment above 0.10"
  },
  "flags": {
   "good decision (P2)": {
    "neutral_adverse_rate": 0.00390625,
    "adverse_cell_at_ceiling": false
   },
   "bad decision (P3m)": {
    "neutral_adverse_rate": 0.00285204991087344,
    "adverse_cell_at_ceiling": false
   }
  },
  "remedy_P2_RBD_minus_RB": {
   "n": 256,
   "mean": -0.039453125,
   "mean_exact": "-101/2560",
   "lo": -0.05297233569045051,
   "hi": -0.025933914309549486,
   "se": 0.006864945985376558,
   "p": 2.583327257644612e-08
  },
  "remedy_P3m_RBD_minus_RB": {
   "n": 256,
   "mean": -0.004261363636363636,
   "mean_exact": "-3/704",
   "lo": -0.006829929417359973,
   "hi": -0.0016927978553672985,
   "se": 0.0013042969556559822,
   "p": 0.001235403225560808
  },
  "remedy_A2_RBD_minus_RB": {
   "n": 256,
   "mean": -0.04055397727272727,
   "mean_exact": "-571/14080",
   "lo": -0.05403794632869076,
   "hi": -0.02707000821676378,
   "se": 0.006847050568053069,
   "p": 1.019299915977884e-08
  },
  "remedy_A3_RBD_minus_RB": {
   "n": 256,
   "mean": -0.0035511363636363635,
   "mean_exact": "-5/1408",
   "lo": -0.005938595097549762,
   "hi": -0.0011636776297229649,
   "se": 0.001212332260063684,
   "p": 0.0037062510708566116
  },
  "remedy_L2_RBD_minus_RB": {
   "n": 256,
   "mean": -0.04268465909090909,
   "mean_exact": "-601/14080",
   "lo": -0.056250420977864854,
   "hi": -0.029118897203953335,
   "se": 0.006888584306938401,
   "p": 2.305421460203612e-09
  },
  "remedy_L3_RBD_minus_RB": {
   "n": 256,
   "mean": -0.0035511363636363635,
   "mean_exact": "-5/1408",
   "lo": -0.005938595097549762,
   "hi": -0.0011636776297229649,
   "se": 0.001212332260063684,
   "p": 0.0037062510708566116
  },
  "remedy_P2_N_minus_RB": {
   "n": 256,
   "mean": -0.08462357954545455,
   "mean_exact": "-2383/28160",
   "lo": -0.09666309227304408,
   "hi": -0.07258406681786501,
   "se": 0.006113567312294138,
   "p": 7.065415487169197e-33
  },
  "remedy_P3m_N_minus_RB": {
   "n": 256,
   "mean": -0.002840909090909091,
   "mean_exact": "-1/352",
   "lo": -0.005439170260522671,
   "hi": -0.00024264792129551115,
   "se": 0.0013193760341273409,
   "p": 0.03223919755368044
  },
  "remedy_A2_N_minus_RB": {
   "n": 256,
   "mean": -0.08565340909090909,
   "mean_exact": "-603/7040",
   "lo": -0.09763893289167773,
   "hi": -0.07366788529014044,
   "se": 0.006086152171357275,
   "p": 1.1204835309987571e-33
  },
  "remedy_A3_N_minus_RB": {
   "n": 256,
   "mean": -0.002840909090909091,
   "mean_exact": "-1/352",
   "lo": -0.005439170260522671,
   "hi": -0.00024264792129551115,
   "se": 0.0013193760341273409,
   "p": 0.03223919755368044
  },
  "remedy_L2_N_minus_RB": {
   "n": 256,
   "mean": -0.08568892045454546,
   "mean_exact": "-2413/28160",
   "lo": -0.09815675282758471,
   "hi": -0.07322108808150621,
   "se": 0.006331064568444227,
   "p": 8.082180459342914e-32
  },
  "remedy_L3_N_minus_RB": {
   "n": 256,
   "mean": -0.002840909090909091,
   "mean_exact": "-1/352",
   "lo": -0.005439170260522671,
   "hi": -0.00024264792129551115,
   "se": 0.0013193760341273409,
   "p": 0.03223919755368044
  },
  "remedy_reduces_harm": {
   "P2_RBD": true,
   "P2_N": true,
   "P3m_RBD": true,
   "P3m_N": true
  },
  "P2_RB_explicit": {
   "n": 128,
   "mean": 0.04190340909090909,
   "mean_exact": "59/1408",
   "lo": 0.031176164392380107,
   "hi": 0.05263065378943807,
   "se": 0.005421032342972002,
   "p": 2.8596382383825693e-12
  },
  "P3m_RB_explicit": {
   "n": 128,
   "mean": 0.002840909090909091,
   "mean_exact": "1/352",
   "lo": -0.002414701201366564,
   "hi": 0.008096519383184746,
   "se": 0.0026559320848148255,
   "p": 0.2868071120402842
  },
  "L2_RB_explicit": {
   "n": 128,
   "mean": 0.04261363636363636,
   "mean_exact": "15/352",
   "lo": 0.03206696468152813,
   "hi": 0.05316030804574459,
   "se": 0.005329779445345909,
   "p": 6.869152305397373e-13
  },
  "L3_RB_explicit": {
   "n": 128,
   "mean": 0.004971590909090909,
   "mean_exact": "7/1408",
   "lo": 0.001342119506043285,
   "hi": 0.008601062312138533,
   "se": 0.0018341598813823295,
   "p": 0.0076462427508620714
  },
  "P2_RB_implicit": {
   "n": 128,
   "mean": 0.18132102272727274,
   "mean_exact": "2553/14080",
   "lo": 0.15988382582083896,
   "hi": 0.20275821963370652,
   "se": 0.010833325894800641,
   "p": 6.335300114622532e-34
  },
  "P3m_RB_implicit": {
   "n": 128,
   "mean": 0.0007102272727272727,
   "mean_exact": "1/1408",
   "lo": -0.002442251005626188,
   "hi": 0.003862705551080734,
   "se": 0.0015931105505418647,
   "p": 0.6564923756976007
  },
  "L2_RB_implicit": {
   "n": 128,
   "mean": 0.18125,
   "mean_exact": "29/160",
   "lo": 0.16065640636077297,
   "hi": 0.20184359363922702,
   "se": 0.01040700947108824,
   "p": 1.8593689583736655e-35
  },
  "L3_RB_implicit": {
   "n": 128,
   "mean": 0.002840909090909091,
   "mean_exact": "1/352",
   "lo": 6.348299313781646e-05,
   "hi": 0.005618335188680365,
   "se": 0.0014035772585943979,
   "p": 0.0450629061461936
  }
 },
 "rates": {
  "anthropic/claude-opus-5.5": {
   "good|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBx": {
    "n": 255,
    "k": 0,
    "rate": 0.0,
    "lo": 8.673617379884035e-19,
    "hi": 0.014840971914608158
   },
   "good|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RB": {
    "n": 255,
    "k": 0,
    "rate": 0.0,
    "lo": 8.673617379884035e-19,
    "hi": 0.014840971914608158
   },
   "good|failure|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   }
  },
  "anthropic/claude-sonnet-5.5": {
   "good|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|PLANTED": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "good|failure|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   }
  },
  "anthropic/claude-haiku-5.5": {
   "good|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RB": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "good|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBDx": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "good|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RB": {
    "n": 256,
    "k": 13,
    "rate": 0.05078125,
    "lo": 0.029913811386553534,
    "hi": 0.08493105962106533
   },
   "good|failure|RBD": {
    "n": 256,
    "k": 5,
    "rate": 0.01953125,
    "lo": 0.008370729784579391,
    "hi": 0.04489813224965644
   },
   "good|failure|N": {
    "n": 256,
    "k": 4,
    "rate": 0.015625,
    "lo": 0.006092598203366294,
    "hi": 0.039479262709196654
   },
   "good|failure|RBx": {
    "n": 256,
    "k": 2,
    "rate": 0.0078125,
    "lo": 0.002145090367681419,
    "hi": 0.028032768301535768
   },
   "good|failure|RBDx": {
    "n": 256,
    "k": 4,
    "rate": 0.015625,
    "lo": 0.006092598203366294,
    "hi": 0.039479262709196654
   },
   "good|failure|Nx": {
    "n": 256,
    "k": 3,
    "rate": 0.01171875,
    "lo": 0.003993287123007758,
    "hi": 0.033881572667882304
   },
   "bad|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   }
  },
  "openai/gpt-6.1-sol": {
   "good|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   }
  },
  "openai/gpt-6-luna": {
   "good|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|PLANTED": {
    "n": 256,
    "k": 4,
    "rate": 0.015625,
    "lo": 0.006092598203366294,
    "hi": 0.039479262709196654
   },
   "good|failure|RB": {
    "n": 256,
    "k": 8,
    "rate": 0.03125,
    "lo": 0.015918258891511296,
    "hi": 0.06044160650774316
   },
   "good|failure|RBD": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "good|failure|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   }
  },
  "google/gemini-3.8-flash": {
   "good|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|PLANTED": {
    "n": 256,
    "k": 214,
    "rate": 0.8359375,
    "lo": 0.7856696977134597,
    "hi": 0.8762723987504079
   },
   "good|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBDx": {
    "n": 255,
    "k": 0,
    "rate": 0.0,
    "lo": 8.673617379884035e-19,
    "hi": 0.014840971914608158
   },
   "good|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|PLANTED": {
    "n": 256,
    "k": 106,
    "rate": 0.4140625,
    "lo": 0.3554297681158383,
    "hi": 0.4752362072073583
   },
   "good|failure|RB": {
    "n": 256,
    "k": 32,
    "rate": 0.125,
    "lo": 0.08995183318684266,
    "hi": 0.17113605913256094
   },
   "good|failure|RBD": {
    "n": 255,
    "k": 0,
    "rate": 0.0,
    "lo": 8.673617379884035e-19,
    "hi": 0.014840971914608158
   },
   "good|failure|N": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "good|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|PLANTED": {
    "n": 256,
    "k": 75,
    "rate": 0.29296875,
    "lo": 0.240606845197983,
    "hi": 0.3514520953533543
   },
   "bad|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|PLANTED": {
    "n": 256,
    "k": 164,
    "rate": 0.640625,
    "lo": 0.5801685439877934,
    "hi": 0.6969234963924303
   },
   "bad|failure|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   }
  },
  "x-ai/grok-4.7": {
   "good|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBx": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "good|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|Nx": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "good|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|PLANTED": {
    "n": 256,
    "k": 2,
    "rate": 0.0078125,
    "lo": 0.002145090367681419,
    "hi": 0.028032768301535768
   },
   "good|failure|RB": {
    "n": 256,
    "k": 27,
    "rate": 0.10546875,
    "lo": 0.07350191137657121,
    "hi": 0.14910097533446798
   },
   "good|failure|RBD": {
    "n": 256,
    "k": 5,
    "rate": 0.01953125,
    "lo": 0.008370729784579391,
    "hi": 0.04489813224965644
   },
   "good|failure|N": {
    "n": 256,
    "k": 16,
    "rate": 0.0625,
    "lo": 0.03883364112851165,
    "hi": 0.09910223324412587
   },
   "good|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|Nx": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "bad|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|PLANTED": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "bad|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|PLANTED": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "bad|failure|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   }
  },
  "qwen/qwen3.8-max-0902": {
   "good|success|NEUTRAL": {
    "n": 256,
    "k": 2,
    "rate": 0.0078125,
    "lo": 0.002145090367681419,
    "hi": 0.028032768301535768
   },
   "good|success|PLANTED": {
    "n": 254,
    "k": 104,
    "rate": 0.4094488188976378,
    "lo": 0.35076214342166867,
    "hi": 0.4708336534280966
   },
   "good|success|RB": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "good|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|N": {
    "n": 255,
    "k": 0,
    "rate": 0.0,
    "lo": 8.673617379884035e-19,
    "hi": 0.014840971914608158
   },
   "good|success|RBx": {
    "n": 256,
    "k": 2,
    "rate": 0.0078125,
    "lo": 0.002145090367681419,
    "hi": 0.028032768301535768
   },
   "good|success|RBDx": {
    "n": 255,
    "k": 3,
    "rate": 0.011764705882352941,
    "lo": 0.004008978126298192,
    "hi": 0.034012206213848595
   },
   "good|success|Nx": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "good|failure|NEUTRAL": {
    "n": 256,
    "k": 11,
    "rate": 0.04296875,
    "lo": 0.024159813300607562,
    "hi": 0.07529105546366555
   },
   "good|failure|PLANTED": {
    "n": 255,
    "k": 130,
    "rate": 0.5098039215686274,
    "lo": 0.44875819457893734,
    "hi": 0.5705586491090114
   },
   "good|failure|RB": {
    "n": 256,
    "k": 100,
    "rate": 0.390625,
    "lo": 0.33289789371255574,
    "hi": 0.45158607488060365
   },
   "good|failure|RBD": {
    "n": 254,
    "k": 84,
    "rate": 0.33070866141732286,
    "lo": 0.275750345800392,
    "hi": 0.390711361353517
   },
   "good|failure|N": {
    "n": 256,
    "k": 17,
    "rate": 0.06640625,
    "lo": 0.04187072285916844,
    "hi": 0.10376215263514196
   },
   "good|failure|RBx": {
    "n": 256,
    "k": 9,
    "rate": 0.03515625,
    "lo": 0.018604096092635542,
    "hi": 0.0654527704282918
   },
   "good|failure|RBDx": {
    "n": 256,
    "k": 13,
    "rate": 0.05078125,
    "lo": 0.029913811386553534,
    "hi": 0.08493105962106533
   },
   "good|failure|Nx": {
    "n": 256,
    "k": 7,
    "rate": 0.02734375,
    "lo": 0.013307156355121155,
    "hi": 0.05535570792246043
   },
   "bad|success|NEUTRAL": {
    "n": 255,
    "k": 8,
    "rate": 0.03137254901960784,
    "lo": 0.01598101469838317,
    "hi": 0.06067385701766133
   },
   "bad|success|PLANTED": {
    "n": 255,
    "k": 181,
    "rate": 0.7098039215686275,
    "lo": 0.651312679345293,
    "hi": 0.7620677755768126
   },
   "bad|success|RB": {
    "n": 256,
    "k": 3,
    "rate": 0.01171875,
    "lo": 0.003993287123007758,
    "hi": 0.033881572667882304
   },
   "bad|success|RBD": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "bad|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBx": {
    "n": 255,
    "k": 0,
    "rate": 0.0,
    "lo": 8.673617379884035e-19,
    "hi": 0.014840971914608158
   },
   "bad|success|RBDx": {
    "n": 255,
    "k": 0,
    "rate": 0.0,
    "lo": 8.673617379884035e-19,
    "hi": 0.014840971914608158
   },
   "bad|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|NEUTRAL": {
    "n": 256,
    "k": 2,
    "rate": 0.0078125,
    "lo": 0.002145090367681419,
    "hi": 0.028032768301535768
   },
   "bad|failure|PLANTED": {
    "n": 255,
    "k": 131,
    "rate": 0.5137254901960784,
    "lo": 0.45263264052079355,
    "hi": 0.5744109406423347
   },
   "bad|failure|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBD": {
    "n": 256,
    "k": 2,
    "rate": 0.0078125,
    "lo": 0.002145090367681419,
    "hi": 0.028032768301535768
   },
   "bad|failure|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBx": {
    "n": 256,
    "k": 6,
    "rate": 0.0234375,
    "lo": 0.010784867555857603,
    "hi": 0.0501809956000511
   },
   "bad|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|Nx": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   }
  },
  "deepseek/deepseek-v4-pro-0813": {
   "good|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|PLANTED": {
    "n": 256,
    "k": 23,
    "rate": 0.08984375,
    "lo": 0.06061336726621258,
    "hi": 0.1312015149581351
   },
   "good|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|Nx": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "good|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|PLANTED": {
    "n": 256,
    "k": 128,
    "rate": 0.5,
    "lo": 0.43920555858906296,
    "hi": 0.560794441410937
   },
   "good|failure|RB": {
    "n": 256,
    "k": 71,
    "rate": 0.27734375,
    "lo": 0.22610219451112512,
    "hi": 0.3351687415535207
   },
   "good|failure|RBD": {
    "n": 256,
    "k": 41,
    "rate": 0.16015625,
    "lo": 0.12030547683153675,
    "hi": 0.21005542558292273
   },
   "good|failure|N": {
    "n": 256,
    "k": 8,
    "rate": 0.03125,
    "lo": 0.015918258891511296,
    "hi": 0.06044160650774316
   },
   "good|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|PLANTED": {
    "n": 256,
    "k": 53,
    "rate": 0.20703125,
    "lo": 0.16190727728556475,
    "hi": 0.2608176385889693
   },
   "bad|success|RB": {
    "n": 256,
    "k": 8,
    "rate": 0.03125,
    "lo": 0.015918258891511296,
    "hi": 0.06044160650774316
   },
   "bad|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|N": {
    "n": 256,
    "k": 2,
    "rate": 0.0078125,
    "lo": 0.002145090367681419,
    "hi": 0.028032768301535768
   },
   "bad|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|PLANTED": {
    "n": 256,
    "k": 11,
    "rate": 0.04296875,
    "lo": 0.024159813300607562,
    "hi": 0.07529105546366555
   },
   "bad|failure|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBx": {
    "n": 256,
    "k": 5,
    "rate": 0.01953125,
    "lo": 0.008370729784579391,
    "hi": 0.04489813224965644
   },
   "bad|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|Nx": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   }
  },
  "mistralai/mistral-large-4-0": {
   "good|success|NEUTRAL": {
    "n": 255,
    "k": 0,
    "rate": 0.0,
    "lo": 8.673617379884035e-19,
    "hi": 0.014840971914608158
   },
   "good|success|PLANTED": {
    "n": 256,
    "k": 80,
    "rate": 0.3125,
    "lo": 0.2588458887858718,
    "hi": 0.37169805737383
   },
   "good|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBD": {
    "n": 255,
    "k": 0,
    "rate": 0.0,
    "lo": 8.673617379884035e-19,
    "hi": 0.014840971914608158
   },
   "good|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|Nx": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "good|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|PLANTED": {
    "n": 256,
    "k": 124,
    "rate": 0.484375,
    "lo": 0.4238408093138977,
    "hi": 0.5453711861994108
   },
   "good|failure|RB": {
    "n": 254,
    "k": 43,
    "rate": 0.16929133858267717,
    "lo": 0.12818056936015582,
    "hi": 0.2202562539172478
   },
   "good|failure|RBD": {
    "n": 255,
    "k": 47,
    "rate": 0.1843137254901961,
    "lo": 0.14153120564761695,
    "hi": 0.2364664276004298
   },
   "good|failure|N": {
    "n": 256,
    "k": 39,
    "rate": 0.15234375,
    "lo": 0.11348877125313496,
    "hi": 0.20147812891797878
   },
   "good|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|PLANTED": {
    "n": 255,
    "k": 27,
    "rate": 0.10588235294117647,
    "lo": 0.07379431423937224,
    "hi": 0.1496685695050836
   },
   "bad|success|RB": {
    "n": 255,
    "k": 0,
    "rate": 0.0,
    "lo": 8.673617379884035e-19,
    "hi": 0.014840971914608158
   },
   "bad|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|N": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "bad|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|Nx": {
    "n": 255,
    "k": 0,
    "rate": 0.0,
    "lo": 8.673617379884035e-19,
    "hi": 0.014840971914608158
   },
   "bad|failure|NEUTRAL": {
    "n": 255,
    "k": 0,
    "rate": 0.0,
    "lo": 8.673617379884035e-19,
    "hi": 0.014840971914608158
   },
   "bad|failure|PLANTED": {
    "n": 256,
    "k": 8,
    "rate": 0.03125,
    "lo": 0.015918258891511296,
    "hi": 0.06044160650774316
   },
   "bad|failure|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBx": {
    "n": 255,
    "k": 0,
    "rate": 0.0,
    "lo": 8.673617379884035e-19,
    "hi": 0.014840971914608158
   },
   "bad|failure|RBDx": {
    "n": 255,
    "k": 0,
    "rate": 0.0,
    "lo": 8.673617379884035e-19,
    "hi": 0.014840971914608158
   },
   "bad|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   }
  },
  "moonshotai/kimi-k3": {
   "good|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|RBx": {
    "n": 256,
    "k": 2,
    "rate": 0.0078125,
    "lo": 0.002145090367681419,
    "hi": 0.028032768301535768
   },
   "good|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RB": {
    "n": 256,
    "k": 32,
    "rate": 0.125,
    "lo": 0.08995183318684266,
    "hi": 0.17113605913256094
   },
   "good|failure|RBD": {
    "n": 256,
    "k": 27,
    "rate": 0.10546875,
    "lo": 0.07350191137657121,
    "hi": 0.14910097533446798
   },
   "good|failure|N": {
    "n": 256,
    "k": 1,
    "rate": 0.00390625,
    "lo": 0.0006898821669617927,
    "hi": 0.021790975380582514
   },
   "good|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "good|failure|Nx": {
    "n": 255,
    "k": 0,
    "rate": 0.0,
    "lo": 8.673617379884035e-19,
    "hi": 0.014840971914608158
   },
   "bad|success|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|success|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|NEUTRAL": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|PLANTED": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RB": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBD": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|N": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|RBDx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   },
   "bad|failure|Nx": {
    "n": 256,
    "k": 0,
    "rate": 0.0,
    "lo": 0.0,
    "hi": 0.01478385642587143
   }
  }
 },
 "regret": {
  "anthropic/claude-opus-5.5": {
   "good|success|NEUTRAL": 0.0,
   "good|success|PLANTED": 0.0,
   "good|success|RB": 0.0,
   "good|success|RBD": 0.0,
   "good|success|N": 0.0,
   "good|success|RBx": 0.0,
   "good|success|RBDx": 0.0,
   "good|success|Nx": 0.0,
   "good|failure|NEUTRAL": 0.0,
   "good|failure|PLANTED": 0.0,
   "good|failure|RB": 0.0,
   "good|failure|RBD": 0.0,
   "good|failure|N": 0.0,
   "good|failure|RBx": 0.0,
   "good|failure|RBDx": 0.0,
   "good|failure|Nx": 0.0,
   "bad|success|NEUTRAL": 0.0,
   "bad|success|PLANTED": 0.0,
   "bad|success|RB": 0.0,
   "bad|success|RBD": 0.0,
   "bad|success|N": 0.0,
   "bad|success|RBx": 0.0,
   "bad|success|RBDx": 0.0,
   "bad|success|Nx": 0.0,
   "bad|failure|NEUTRAL": 0.0,
   "bad|failure|PLANTED": 0.0,
   "bad|failure|RB": 0.0,
   "bad|failure|RBD": 0.0,
   "bad|failure|N": 0.0,
   "bad|failure|RBx": 0.0,
   "bad|failure|RBDx": 0.0,
   "bad|failure|Nx": 0.0
  },
  "anthropic/claude-sonnet-5.5": {
   "good|success|NEUTRAL": 0.0,
   "good|success|PLANTED": 0.0,
   "good|success|RB": 0.0,
   "good|success|RBD": 0.0,
   "good|success|N": 0.0,
   "good|success|RBx": 0.0,
   "good|success|RBDx": 0.0,
   "good|success|Nx": 0.0,
   "good|failure|NEUTRAL": 0.0,
   "good|failure|PLANTED": 0.0010850694444444445,
   "good|failure|RB": 0.0,
   "good|failure|RBD": 0.0,
   "good|failure|N": 0.0,
   "good|failure|RBx": 0.0,
   "good|failure|RBDx": 0.0,
   "good|failure|Nx": 0.0,
   "bad|success|NEUTRAL": 0.0,
   "bad|success|PLANTED": 0.0,
   "bad|success|RB": 0.0,
   "bad|success|RBD": 0.0,
   "bad|success|N": 0.0,
   "bad|success|RBx": 0.0,
   "bad|success|RBDx": 0.0,
   "bad|success|Nx": 0.0,
   "bad|failure|NEUTRAL": 0.0,
   "bad|failure|PLANTED": 0.0,
   "bad|failure|RB": 0.0,
   "bad|failure|RBD": 0.0,
   "bad|failure|N": 0.0,
   "bad|failure|RBx": 0.0,
   "bad|failure|RBDx": 0.0,
   "bad|failure|Nx": 0.0
  },
  "anthropic/claude-haiku-5.5": {
   "good|success|NEUTRAL": 0.0,
   "good|success|PLANTED": 0.0,
   "good|success|RB": 0.001187928082191781,
   "good|success|RBD": 0.0,
   "good|success|N": 0.0,
   "good|success|RBx": 0.0,
   "good|success|RBDx": 0.0006510416666666666,
   "good|success|Nx": 0.0,
   "good|failure|NEUTRAL": 0.0,
   "good|failure|PLANTED": 0.0,
   "good|failure|RB": 0.012808338089802132,
   "good|failure|RBD": 0.004750582667427701,
   "good|failure|N": 0.003432074652777778,
   "good|failure|RBx": 0.0021158854166666665,
   "good|failure|RBDx": 0.0045735677083333336,
   "good|failure|Nx": 0.003456763698630137,
   "bad|success|NEUTRAL": 0.0,
   "bad|success|PLANTED": 0.0,
   "bad|success|RB": 0.0,
   "bad|success|RBD": 0.0,
   "bad|success|N": 0.0,
   "bad|success|RBx": 0.0,
   "bad|success|RBDx": 0.0,
   "bad|success|Nx": 0.0,
   "bad|failure|NEUTRAL": 0.0,
   "bad|failure|PLANTED": 0.0,
   "bad|failure|RB": 0.0,
   "bad|failure|RBD": 0.0,
   "bad|failure|N": 0.0,
   "bad|failure|RBx": 0.0,
   "bad|failure|RBDx": 0.0,
   "bad|failure|Nx": 0.0
  },
  "openai/gpt-6.1-sol": {
   "good|success|NEUTRAL": 0.0,
   "good|success|PLANTED": 0.0,
   "good|success|RB": 0.0,
   "good|success|RBD": 0.0,
   "good|success|N": 0.0,
   "good|success|RBx": 0.0,
   "good|success|RBDx": 0.0,
   "good|success|Nx": 0.0,
   "good|failure|NEUTRAL": 0.0,
   "good|failure|PLANTED": 0.0,
   "good|failure|RB": 0.0,
   "good|failure|RBD": 0.0,
   "good|failure|N": 0.0,
   "good|failure|RBx": 0.0,
   "good|failure|RBDx": 0.0,
   "good|failure|Nx": 0.0,
   "bad|success|NEUTRAL": 0.0,
   "bad|success|PLANTED": 0.0,
   "bad|success|RB": 0.0,
   "bad|success|RBD": 0.0,
   "bad|success|N": 0.0,
   "bad|success|RBx": 0.0,
   "bad|success|RBDx": 0.0,
   "bad|success|Nx": 0.0,
   "bad|failure|NEUTRAL": 0.0,
   "bad|failure|PLANTED": 0.0,
   "bad|failure|RB": 0.0,
   "bad|failure|RBD": 0.0,
   "bad|failure|N": 0.0,
   "bad|failure|RBx": 0.0,
   "bad|failure|RBDx": 0.0,
   "bad|failure|Nx": 0.0
  },
  "openai/gpt-6-luna": {
   "good|success|NEUTRAL": 0.0,
   "good|success|PLANTED": 0.0,
   "good|success|RB": 0.0,
   "good|success|RBD": 0.0,
   "good|success|N": 0.0,
   "good|success|RBx": 0.0,
   "good|success|RBDx": 0.0,
   "good|success|Nx": 0.0,
   "good|failure|NEUTRAL": 0.0,
   "good|failure|PLANTED": 0.003698897688356164,
   "good|failure|RB": 0.00929607234589041,
   "good|failure|RBD": 0.0015625,
   "good|failure|N": 0.0,
   "good|failure|RBx": 0.0,
   "good|failure|RBDx": 0.0,
   "good|failure|Nx": 0.0,
   "bad|success|NEUTRAL": 0.0,
   "bad|success|PLANTED": 0.0,
   "bad|success|RB": 0.0,
   "bad|success|RBD": 0.0,
   "bad|success|N": 0.0,
   "bad|success|RBx": 0.0,
   "bad|success|RBDx": 0.0,
   "bad|success|Nx": 0.0,
   "bad|failure|NEUTRAL": 0.0,
   "bad|failure|PLANTED": 0.0,
   "bad|failure|RB": 0.0,
   "bad|failure|RBD": 0.0,
   "bad|failure|N": 0.0,
   "bad|failure|RBx": 0.0,
   "bad|failure|RBDx": 0.0,
   "bad|failure|Nx": 0.0
  },
  "google/gemini-3.8-flash": {
   "good|success|NEUTRAL": 0.0,
   "good|success|PLANTED": 0.22159728167808218,
   "good|success|RB": 0.0,
   "good|success|RBD": 0.0,
   "good|success|N": 0.0,
   "good|success|RBx": 0.0,
   "good|success|RBDx": 0.0,
   "good|success|Nx": 0.0,
   "good|failure|NEUTRAL": 0.0,
   "good|failure|PLANTED": 0.10379441352739727,
   "good|failure|RB": 0.03286089707001522,
   "good|failure|RBD": 0.0,
   "good|failure|N": 0.0010633680555555555,
   "good|failure|RBx": 0.0,
   "good|failure|RBDx": 0.0,
   "good|failure|Nx": 0.0,
   "bad|success|NEUTRAL": 0.0,
   "bad|success|PLANTED": 0.07180280572203196,
   "bad|success|RB": 0.0,
   "bad|success|RBD": 0.0,
   "bad|success|N": 0.0,
   "bad|success|RBx": 0.0,
   "bad|success|RBDx": 0.0,
   "bad|success|Nx": 0.0,
   "bad|failure|NEUTRAL": 0.0,
   "bad|failure|PLANTED": 0.16402767373002283,
   "bad|failure|RB": 0.0,
   "bad|failure|RBD": 0.0,
   "bad|failure|N": 0.0,
   "bad|failure|RBx": 0.0,
   "bad|failure|RBDx": 0.0,
   "bad|failure|Nx": 0.0
  },
  "x-ai/grok-4.7": {
   "good|success|NEUTRAL": 0.0,
   "good|success|PLANTED": 0.0,
   "good|success|RB": 0.0,
   "good|success|RBD": 0.0,
   "good|success|N": 0.0,
   "good|success|RBx": 0.0009096746575342465,
   "good|success|RBDx": 0.0,
   "good|success|Nx": 0.0013671875,
   "good|failure|NEUTRAL": 0.0,
   "good|failure|PLANTED": 0.0023177083333333335,
   "good|failure|RB": 0.026801066638127855,
   "good|failure|RBD": 0.0050317494292237445,
   "good|failure|N": 0.014593500285388129,
   "good|failure|RBx": 0.0,
   "good|failure|RBDx": 0.0,
   "good|failure|Nx": 0.0006640625,
   "bad|success|NEUTRAL": 0.0,
   "bad|success|PLANTED": 0.0010273972602739725,
   "bad|success|RB": 0.0,
   "bad|success|RBD": 0.0,
   "bad|success|N": 0.0,
   "bad|success|RBx": 0.0,
   "bad|success|RBDx": 0.0,
   "bad|success|Nx": 0.0,
   "bad|failure|NEUTRAL": 0.0,
   "bad|failure|PLANTED": 0.0010199652777777778,
   "bad|failure|RB": 0.0,
   "bad|failure|RBD": 0.0,
   "bad|failure|N": 0.0,
   "bad|failure|RBx": 0.0,
   "bad|failure|RBDx": 0.0,
   "bad|failure|Nx": 0.0
  },
  "qwen/qwen3.8-max-0902": {
   "good|success|NEUTRAL": 0.0016727311643835617,
   "good|success|PLANTED": 0.10824334244178382,
   "good|success|RB": 0.001584201388888889,
   "good|success|RBD": 0.0,
   "good|success|N": 0.0,
   "good|success|RBx": 0.001787109375,
   "good|success|RBDx": 0.0027453964843167098,
   "good|success|Nx": 0.0012630208333333332,
   "good|failure|NEUTRAL": 0.012279166072108067,
   "good|failure|PLANTED": 0.1329756021129913,
   "good|failure|RB": 0.107505856402207,
   "good|failure|RBD": 0.08688416088399908,
   "good|failure|N": 0.017454679770738203,
   "good|failure|RBx": 0.009001825294901065,
   "good|failure|RBDx": 0.013616417546613394,
   "good|failure|Nx": 0.007540281345129376,
   "bad|success|NEUTRAL": 0.007846703673859194,
   "bad|success|PLANTED": 0.19121398513743396,
   "bad|success|RB": 0.0026434075342465753,
   "bad|success|RBD": 0.0007486979166666667,
   "bad|success|N": 0.0,
   "bad|success|RBx": 0.0,
   "bad|success|RBDx": 0.0,
   "bad|success|Nx": 0.0,
   "bad|failure|NEUTRAL": 0.0018988715277777778,
   "bad|failure|PLANTED": 0.13682963261408063,
   "bad|failure|RB": 0.0,
   "bad|failure|RBD": 0.002060546875,
   "bad|failure|N": 0.0,
   "bad|failure|RBx": 0.006428070300608828,
   "bad|failure|RBDx": 0.0,
   "bad|failure|Nx": 0.0010677083333333333
  },
  "deepseek/deepseek-v4-pro-0813": {
   "good|success|NEUTRAL": 0.0,
   "good|success|PLANTED": 0.02352009905346271,
   "good|success|RB": 0.0,
   "good|success|RBD": 0.0,
   "good|success|N": 0.0,
   "good|success|RBx": 0.0,
   "good|success|RBDx": 0.0,
   "good|success|Nx": 0.0007598458904109589,
   "good|failure|NEUTRAL": 0.0,
   "good|failure|PLANTED": 0.12412033568778538,
   "good|failure|RB": 0.07546006944444444,
   "good|failure|RBD": 0.045026234898211566,
   "good|failure|N": 0.008752467418188737,
   "good|failure|RBx": 0.0,
   "good|failure|RBDx": 0.0,
   "good|failure|Nx": 0.0,
   "bad|success|NEUTRAL": 0.0,
   "bad|success|PLANTED": 0.05159741545376712,
   "bad|success|RB": 0.00732515517979452,
   "bad|success|RBD": 0.0,
   "bad|success|N": 0.0021484375,
   "bad|success|RBx": 0.0,
   "bad|success|RBDx": 0.0,
   "bad|success|Nx": 0.0,
   "bad|failure|NEUTRAL": 0.0,
   "bad|failure|PLANTED": 0.01086179782629376,
   "bad|failure|RB": 0.0,
   "bad|failure|RBD": 0.0,
   "bad|failure|N": 0.0,
   "bad|failure|RBx": 0.004964192708333333,
   "bad|failure|RBDx": 0.0,
   "bad|failure|Nx": 0.0009548611111111111
  },
  "mistralai/mistral-large-4-0": {
   "good|success|NEUTRAL": 0.0,
   "good|success|PLANTED": 0.08066455301084476,
   "good|success|RB": 0.0,
   "good|success|RBD": 0.0,
   "good|success|N": 0.0,
   "good|success|RBx": 0.0,
   "good|success|RBDx": 0.0,
   "good|success|Nx": 0.0013020833333333333,
   "good|failure|NEUTRAL": 0.0,
   "good|failure|PLANTED": 0.12648412231259512,
   "good|failure|RB": 0.04320656407675068,
   "good|failure|RBD": 0.050544229563971706,
   "good|failure|N": 0.04125615368150685,
   "good|failure|RBx": 0.0,
   "good|failure|RBDx": 0.0,
   "good|failure|Nx": 0.0,
   "bad|success|NEUTRAL": 0.0,
   "bad|success|PLANTED": 0.027030978601486257,
   "bad|success|RB": 0.0,
   "bad|success|RBD": 0.0,
   "bad|success|N": 0.000703125,
   "bad|success|RBx": 0.0,
   "bad|success|RBDx": 0.0,
   "bad|success|Nx": 0.0,
   "bad|failure|NEUTRAL": 0.0,
   "bad|failure|PLANTED": 0.007196061643835616,
   "bad|failure|RB": 0.0,
   "bad|failure|RBD": 0.0,
   "bad|failure|N": 0.0,
   "bad|failure|RBx": 0.0,
   "bad|failure|RBDx": 0.0,
   "bad|failure|Nx": 0.0
  },
  "moonshotai/kimi-k3": {
   "good|success|NEUTRAL": 0.0,
   "good|success|PLANTED": 0.0,
   "good|success|RB": 0.0,
   "good|success|RBD": 0.0,
   "good|success|N": 0.0,
   "good|success|RBx": 0.0028859874429223746,
   "good|success|RBDx": 0.0,
   "good|success|Nx": 0.0,
   "good|failure|NEUTRAL": 0.0,
   "good|failure|PLANTED": 0.0,
   "good|failure|RB": 0.03344253888413242,
   "good|failure|RBD": 0.027134123501712328,
   "good|failure|N": 0.0011588541666666668,
   "good|failure|RBx": 0.0,
   "good|failure|RBDx": 0.0,
   "good|failure|Nx": 0.0,
   "bad|success|NEUTRAL": 0.0,
   "bad|success|PLANTED": 0.0,
   "bad|success|RB": 0.0,
   "bad|success|RBD": 0.0,
   "bad|success|N": 0.0,
   "bad|success|RBx": 0.0,
   "bad|success|RBDx": 0.0,
   "bad|success|Nx": 0.0,
   "bad|failure|NEUTRAL": 0.0,
   "bad|failure|PLANTED": 0.0,
   "bad|failure|RB": 0.0,
   "bad|failure|RBD": 0.0,
   "bad|failure|N": 0.0,
   "bad|failure|RBx": 0.0,
   "bad|failure|RBDx": 0.0,
   "bad|failure|Nx": 0.0
  }
 },
 "missingness": {
  "anthropic/claude-opus-5.5": {
   "bad|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RB": {
    "expected": 256,
    "requests": 255,
    "answered": 255,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255
    },
    "unanswered_including_unscheduled": 1
   },
   "good|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBx": {
    "expected": 256,
    "requests": 255,
    "answered": 255,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255
    },
    "unanswered_including_unscheduled": 1
   }
  },
  "anthropic/claude-sonnet-5.5": {
   "bad|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   }
  },
  "anthropic/claude-haiku-5.5": {
   "bad|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   }
  },
  "openai/gpt-6.1-sol": {
   "bad|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   }
  },
  "openai/gpt-6-luna": {
   "bad|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   }
  },
  "google/gemini-3.8-flash": {
   "bad|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBD": {
    "expected": 256,
    "requests": 255,
    "answered": 255,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255
    },
    "unanswered_including_unscheduled": 1
   },
   "good|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBDx": {
    "expected": 256,
    "requests": 255,
    "answered": 255,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255
    },
    "unanswered_including_unscheduled": 1
   },
   "good|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   }
  },
  "x-ai/grok-4.7": {
   "bad|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   }
  },
  "qwen/qwen3.8-max-0902": {
   "bad|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "bad|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "bad|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "bad|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "bad|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "good|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "good|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBD": {
    "expected": 256,
    "requests": 255,
    "answered": 254,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 1,
    "statuses": {
     "ok": 254,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 2
   },
   "good|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "good|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 254,
    "missing": 2,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 254,
     "parse_error": 2
    },
    "unanswered_including_unscheduled": 2
   },
   "good|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBDx": {
    "expected": 256,
    "requests": 255,
    "answered": 255,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255
    },
    "unanswered_including_unscheduled": 1
   },
   "good|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   }
  },
  "deepseek/deepseek-v4-pro-0813": {
   "bad|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   }
  },
  "mistralai/mistral-large-4-0": {
   "bad|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "bad|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "bad|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "bad|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "bad|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "bad|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 1,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "bad|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 254,
    "missing": 2,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 254,
     "parse_error": 2
    },
    "unanswered_including_unscheduled": 2
   },
   "good|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 1,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "good|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "good|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "good|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   }
  },
  "moonshotai/kimi-k3": {
   "bad|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "bad|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 255,
    "missing": 1,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 255,
     "parse_error": 1
    },
    "unanswered_including_unscheduled": 1
   },
   "good|failure|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|failure|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|N": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|NEUTRAL": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|Nx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|PLANTED": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RB": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBD": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBDx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   },
   "good|success|RBx": {
    "expected": 256,
    "requests": 256,
    "answered": 256,
    "missing": 0,
    "recovered": 0,
    "refusal": 0,
    "cut": 0,
    "statuses": {
     "ok": 256
    },
    "unanswered_including_unscheduled": 0
   }
  }
 },
 "lessons": {
  "anthropic/claude-opus-5.5": {
   "N|bad|failure": {
    "n": 256,
    "chars": 410718,
    "names_better": 160,
    "names_worse": 160,
    "mean_chars": 1604.3671875,
    "share_names_better": 0.625,
    "share_names_worse": 0.625
   },
   "N|bad|success": {
    "n": 256,
    "chars": 421134,
    "names_better": 203,
    "names_worse": 202,
    "mean_chars": 1645.0546875,
    "share_names_better": 0.79296875,
    "share_names_worse": 0.7890625
   },
   "N|good|failure": {
    "n": 256,
    "chars": 439870,
    "names_better": 194,
    "names_worse": 191,
    "mean_chars": 1718.2421875,
    "share_names_better": 0.7578125,
    "share_names_worse": 0.74609375
   },
   "N|good|success": {
    "n": 256,
    "chars": 448230,
    "names_better": 153,
    "names_worse": 150,
    "mean_chars": 1750.8984375,
    "share_names_better": 0.59765625,
    "share_names_worse": 0.5859375
   },
   "RBD|bad|failure": {
    "n": 256,
    "chars": 459946,
    "names_better": 156,
    "names_worse": 153,
    "mean_chars": 1796.6640625,
    "share_names_better": 0.609375,
    "share_names_worse": 0.59765625
   },
   "RBD|bad|success": {
    "n": 256,
    "chars": 428441,
    "names_better": 193,
    "names_worse": 185,
    "mean_chars": 1673.59765625,
    "share_names_better": 0.75390625,
    "share_names_worse": 0.72265625
   },
   "RBD|good|failure": {
    "n": 256,
    "chars": 460200,
    "names_better": 163,
    "names_worse": 158,
    "mean_chars": 1797.65625,
    "share_names_better": 0.63671875,
    "share_names_worse": 0.6171875
   },
   "RBD|good|success": {
    "n": 256,
    "chars": 429133,
    "names_better": 19,
    "names_worse": 18,
    "mean_chars": 1676.30078125,
    "share_names_better": 0.07421875,
    "share_names_worse": 0.0703125
   },
   "RB|bad|failure": {
    "n": 256,
    "chars": 441595,
    "names_better": 50,
    "names_worse": 50,
    "mean_chars": 1724.98046875,
    "share_names_better": 0.1953125,
    "share_names_worse": 0.1953125
   },
   "RB|bad|success": {
    "n": 256,
    "chars": 429274,
    "names_better": 151,
    "names_worse": 144,
    "mean_chars": 1676.8515625,
    "share_names_better": 0.58984375,
    "share_names_worse": 0.5625
   },
   "RB|good|failure": {
    "n": 255,
    "chars": 461793,
    "names_better": 178,
    "names_worse": 171,
    "mean_chars": 1810.9529411764706,
    "share_names_better": 0.6980392156862745,
    "share_names_worse": 0.6705882352941176
   },
   "RB|good|success": {
    "n": 256,
    "chars": 403281,
    "names_better": 6,
    "names_worse": 6,
    "mean_chars": 1575.31640625,
    "share_names_better": 0.0234375,
    "share_names_worse": 0.0234375
   }
  },
  "anthropic/claude-sonnet-5.5": {
   "N|bad|failure": {
    "n": 256,
    "chars": 394571,
    "names_better": 115,
    "names_worse": 113,
    "mean_chars": 1541.29296875,
    "share_names_better": 0.44921875,
    "share_names_worse": 0.44140625
   },
   "N|bad|success": {
    "n": 256,
    "chars": 364472,
    "names_better": 94,
    "names_worse": 91,
    "mean_chars": 1423.71875,
    "share_names_better": 0.3671875,
    "share_names_worse": 0.35546875
   },
   "N|good|failure": {
    "n": 256,
    "chars": 376718,
    "names_better": 20,
    "names_worse": 12,
    "mean_chars": 1471.5546875,
    "share_names_better": 0.078125,
    "share_names_worse": 0.046875
   },
   "N|good|success": {
    "n": 256,
    "chars": 348611,
    "names_better": 84,
    "names_worse": 67,
    "mean_chars": 1361.76171875,
    "share_names_better": 0.328125,
    "share_names_worse": 0.26171875
   },
   "RBD|bad|failure": {
    "n": 256,
    "chars": 378711,
    "names_better": 64,
    "names_worse": 53,
    "mean_chars": 1479.33984375,
    "share_names_better": 0.25,
    "share_names_worse": 0.20703125
   },
   "RBD|bad|success": {
    "n": 256,
    "chars": 368853,
    "names_better": 202,
    "names_worse": 187,
    "mean_chars": 1440.83203125,
    "share_names_better": 0.7890625,
    "share_names_worse": 0.73046875
   },
   "RBD|good|failure": {
    "n": 256,
    "chars": 379169,
    "names_better": 8,
    "names_worse": 9,
    "mean_chars": 1481.12890625,
    "share_names_better": 0.03125,
    "share_names_worse": 0.03515625
   },
   "RBD|good|success": {
    "n": 256,
    "chars": 395348,
    "names_better": 27,
    "names_worse": 26,
    "mean_chars": 1544.328125,
    "share_names_better": 0.10546875,
    "share_names_worse": 0.1015625
   },
   "RB|bad|failure": {
    "n": 256,
    "chars": 413845,
    "names_better": 147,
    "names_worse": 143,
    "mean_chars": 1616.58203125,
    "share_names_better": 0.57421875,
    "share_names_worse": 0.55859375
   },
   "RB|bad|success": {
    "n": 256,
    "chars": 384609,
    "names_better": 121,
    "names_worse": 111,
    "mean_chars": 1502.37890625,
    "share_names_better": 0.47265625,
    "share_names_worse": 0.43359375
   },
   "RB|good|failure": {
    "n": 256,
    "chars": 440177,
    "names_better": 3,
    "names_worse": 14,
    "mean_chars": 1719.44140625,
    "share_names_better": 0.01171875,
    "share_names_worse": 0.0546875
   },
   "RB|good|success": {
    "n": 256,
    "chars": 386103,
    "names_better": 17,
    "names_worse": 15,
    "mean_chars": 1508.21484375,
    "share_names_better": 0.06640625,
    "share_names_worse": 0.05859375
   }
  },
  "anthropic/claude-haiku-5.5": {
   "N|bad|failure": {
    "n": 256,
    "chars": 336245,
    "names_better": 52,
    "names_worse": 52,
    "mean_chars": 1313.45703125,
    "share_names_better": 0.203125,
    "share_names_worse": 0.203125
   },
   "N|bad|success": {
    "n": 256,
    "chars": 317981,
    "names_better": 72,
    "names_worse": 73,
    "mean_chars": 1242.11328125,
    "share_names_better": 0.28125,
    "share_names_worse": 0.28515625
   },
   "N|good|failure": {
    "n": 256,
    "chars": 366283,
    "names_better": 14,
    "names_worse": 13,
    "mean_chars": 1430.79296875,
    "share_names_better": 0.0546875,
    "share_names_worse": 0.05078125
   },
   "N|good|success": {
    "n": 256,
    "chars": 279625,
    "names_better": 4,
    "names_worse": 4,
    "mean_chars": 1092.28515625,
    "share_names_better": 0.015625,
    "share_names_worse": 0.015625
   },
   "RBD|bad|failure": {
    "n": 256,
    "chars": 392649,
    "names_better": 73,
    "names_worse": 73,
    "mean_chars": 1533.78515625,
    "share_names_better": 0.28515625,
    "share_names_worse": 0.28515625
   },
   "RBD|bad|success": {
    "n": 256,
    "chars": 307448,
    "names_better": 22,
    "names_worse": 22,
    "mean_chars": 1200.96875,
    "share_names_better": 0.0859375,
    "share_names_worse": 0.0859375
   },
   "RBD|good|failure": {
    "n": 256,
    "chars": 382030,
    "names_better": 5,
    "names_worse": 9,
    "mean_chars": 1492.3046875,
    "share_names_better": 0.01953125,
    "share_names_worse": 0.03515625
   },
   "RBD|good|success": {
    "n": 256,
    "chars": 254916,
    "names_better": 2,
    "names_worse": 2,
    "mean_chars": 995.765625,
    "share_names_better": 0.0078125,
    "share_names_worse": 0.0078125
   },
   "RB|bad|failure": {
    "n": 256,
    "chars": 408574,
    "names_better": 46,
    "names_worse": 45,
    "mean_chars": 1595.9921875,
    "share_names_better": 0.1796875,
    "share_names_worse": 0.17578125
   },
   "RB|bad|success": {
    "n": 256,
    "chars": 341087,
    "names_better": 11,
    "names_worse": 11,
    "mean_chars": 1332.37109375,
    "share_names_better": 0.04296875,
    "share_names_worse": 0.04296875
   },
   "RB|good|failure": {
    "n": 256,
    "chars": 421463,
    "names_better": 24,
    "names_worse": 25,
    "mean_chars": 1646.33984375,
    "share_names_better": 0.09375,
    "share_names_worse": 0.09765625
   },
   "RB|good|success": {
    "n": 256,
    "chars": 269118,
    "names_better": 0,
    "names_worse": 0,
    "mean_chars": 1051.2421875,
    "share_names_better": 0.0,
    "share_names_worse": 0.0
   }
  },
  "openai/gpt-6.1-sol": {
   "N|bad|failure": {
    "n": 256,
    "chars": 163408,
    "names_better": 229,
    "names_worse": 226,
    "mean_chars": 638.3125,
    "share_names_better": 0.89453125,
    "share_names_worse": 0.8828125
   },
   "N|bad|success": {
    "n": 256,
    "chars": 149151,
    "names_better": 214,
    "names_worse": 209,
    "mean_chars": 582.62109375,
    "share_names_better": 0.8359375,
    "share_names_worse": 0.81640625
   },
   "N|good|failure": {
    "n": 256,
    "chars": 208452,
    "names_better": 108,
    "names_worse": 64,
    "mean_chars": 814.265625,
    "share_names_better": 0.421875,
    "share_names_worse": 0.25
   },
   "N|good|success": {
    "n": 256,
    "chars": 154049,
    "names_better": 132,
    "names_worse": 77,
    "mean_chars": 601.75390625,
    "share_names_better": 0.515625,
    "share_names_worse": 0.30078125
   },
   "RBD|bad|failure": {
    "n": 256,
    "chars": 170828,
    "names_better": 197,
    "names_worse": 195,
    "mean_chars": 667.296875,
    "share_names_better": 0.76953125,
    "share_names_worse": 0.76171875
   },
   "RBD|bad|success": {
    "n": 256,
    "chars": 231042,
    "names_better": 146,
    "names_worse": 138,
    "mean_chars": 902.5078125,
    "share_names_better": 0.5703125,
    "share_names_worse": 0.5390625
   },
   "RBD|good|failure": {
    "n": 256,
    "chars": 243328,
    "names_better": 87,
    "names_worse": 13,
    "mean_chars": 950.5,
    "share_names_better": 0.33984375,
    "share_names_worse": 0.05078125
   },
   "RBD|good|success": {
    "n": 256,
    "chars": 193456,
    "names_better": 31,
    "names_worse": 18,
    "mean_chars": 755.6875,
    "share_names_better": 0.12109375,
    "share_names_worse": 0.0703125
   },
   "RB|bad|failure": {
    "n": 256,
    "chars": 170747,
    "names_better": 135,
    "names_worse": 130,
    "mean_chars": 666.98046875,
    "share_names_better": 0.52734375,
    "share_names_worse": 0.5078125
   },
   "RB|bad|success": {
    "n": 256,
    "chars": 225428,
    "names_better": 2,
    "names_worse": 2,
    "mean_chars": 880.578125,
    "share_names_better": 0.0078125,
    "share_names_worse": 0.0078125
   },
   "RB|good|failure": {
    "n": 256,
    "chars": 267980,
    "names_better": 26,
    "names_worse": 5,
    "mean_chars": 1046.796875,
    "share_names_better": 0.1015625,
    "share_names_worse": 0.01953125
   },
   "RB|good|success": {
    "n": 256,
    "chars": 191343,
    "names_better": 42,
    "names_worse": 17,
    "mean_chars": 747.43359375,
    "share_names_better": 0.1640625,
    "share_names_worse": 0.06640625
   }
  },
  "openai/gpt-6-luna": {
   "N|bad|failure": {
    "n": 256,
    "chars": 133271,
    "names_better": 47,
    "names_worse": 46,
    "mean_chars": 520.58984375,
    "share_names_better": 0.18359375,
    "share_names_worse": 0.1796875
   },
   "N|bad|success": {
    "n": 256,
    "chars": 118891,
    "names_better": 40,
    "names_worse": 40,
    "mean_chars": 464.41796875,
    "share_names_better": 0.15625,
    "share_names_worse": 0.15625
   },
   "N|good|failure": {
    "n": 256,
    "chars": 166756,
    "names_better": 4,
    "names_worse": 2,
    "mean_chars": 651.390625,
    "share_names_better": 0.015625,
    "share_names_worse": 0.0078125
   },
   "N|good|success": {
    "n": 256,
    "chars": 127332,
    "names_better": 1,
    "names_worse": 1,
    "mean_chars": 497.390625,
    "share_names_better": 0.00390625,
    "share_names_worse": 0.00390625
   },
   "RBD|bad|failure": {
    "n": 256,
    "chars": 148229,
    "names_better": 35,
    "names_worse": 35,
    "mean_chars": 579.01953125,
    "share_names_better": 0.13671875,
    "share_names_worse": 0.13671875
   },
   "RBD|bad|success": {
    "n": 256,
    "chars": 135231,
    "names_better": 4,
    "names_worse": 4,
    "mean_chars": 528.24609375,
    "share_names_better": 0.015625,
    "share_names_worse": 0.015625
   },
   "RBD|good|failure": {
    "n": 256,
    "chars": 175754,
    "names_better": 1,
    "names_worse": 0,
    "mean_chars": 686.5390625,
    "share_names_better": 0.00390625,
    "share_names_worse": 0.0
   },
   "RBD|good|success": {
    "n": 256,
    "chars": 144768,
    "names_better": 0,
    "names_worse": 0,
    "mean_chars": 565.5,
    "share_names_better": 0.0,
    "share_names_worse": 0.0
   },
   "RB|bad|failure": {
    "n": 256,
    "chars": 156362,
    "names_better": 2,
    "names_worse": 2,
    "mean_chars": 610.7890625,
    "share_names_better": 0.0078125,
    "share_names_worse": 0.0078125
   },
   "RB|bad|success": {
    "n": 256,
    "chars": 158994,
    "names_better": 3,
    "names_worse": 2,
    "mean_chars": 621.0703125,
    "share_names_better": 0.01171875,
    "share_names_worse": 0.0078125
   },
   "RB|good|failure": {
    "n": 256,
    "chars": 163201,
    "names_better": 0,
    "names_worse": 0,
    "mean_chars": 637.50390625,
    "share_names_better": 0.0,
    "share_names_worse": 0.0
   },
   "RB|good|success": {
    "n": 256,
    "chars": 148318,
    "names_better": 0,
    "names_worse": 0,
    "mean_chars": 579.3671875,
    "share_names_better": 0.0,
    "share_names_worse": 0.0
   }
  },
  "google/gemini-3.8-flash": {
   "N|bad|failure": {
    "n": 256,
    "chars": 132426,
    "names_better": 195,
    "names_worse": 195,
    "mean_chars": 517.2890625,
    "share_names_better": 0.76171875,
    "share_names_worse": 0.76171875
   },
   "N|bad|success": {
    "n": 256,
    "chars": 148978,
    "names_better": 172,
    "names_worse": 172,
    "mean_chars": 581.9453125,
    "share_names_better": 0.671875,
    "share_names_worse": 0.671875
   },
   "N|good|failure": {
    "n": 256,
    "chars": 207063,
    "names_better": 162,
    "names_worse": 156,
    "mean_chars": 808.83984375,
    "share_names_better": 0.6328125,
    "share_names_worse": 0.609375
   },
   "N|good|success": {
    "n": 256,
    "chars": 141634,
    "names_better": 205,
    "names_worse": 196,
    "mean_chars": 553.2578125,
    "share_names_better": 0.80078125,
    "share_names_worse": 0.765625
   },
   "RBD|bad|failure": {
    "n": 256,
    "chars": 130532,
    "names_better": 8,
    "names_worse": 7,
    "mean_chars": 509.890625,
    "share_names_better": 0.03125,
    "share_names_worse": 0.02734375
   },
   "RBD|bad|success": {
    "n": 256,
    "chars": 176271,
    "names_better": 95,
    "names_worse": 92,
    "mean_chars": 688.55859375,
    "share_names_better": 0.37109375,
    "share_names_worse": 0.359375
   },
   "RBD|good|failure": {
    "n": 255,
    "chars": 168823,
    "names_better": 112,
    "names_worse": 110,
    "mean_chars": 662.0509803921568,
    "share_names_better": 0.4392156862745098,
    "share_names_worse": 0.43137254901960786
   },
   "RBD|good|success": {
    "n": 256,
    "chars": 135401,
    "names_better": 7,
    "names_worse": 3,
    "mean_chars": 528.91015625,
    "share_names_better": 0.02734375,
    "share_names_worse": 0.01171875
   },
   "RB|bad|failure": {
    "n": 256,
    "chars": 130009,
    "names_better": 2,
    "names_worse": 2,
    "mean_chars": 507.84765625,
    "share_names_better": 0.0078125,
    "share_names_worse": 0.0078125
   },
   "RB|bad|success": {
    "n": 256,
    "chars": 165627,
    "names_better": 4,
    "names_worse": 70,
    "mean_chars": 646.98046875,
    "share_names_better": 0.015625,
    "share_names_worse": 0.2734375
   },
   "RB|good|failure": {
    "n": 256,
    "chars": 146504,
    "names_better": 56,
    "names_worse": 66,
    "mean_chars": 572.28125,
    "share_names_better": 0.21875,
    "share_names_worse": 0.2578125
   },
   "RB|good|success": {
    "n": 256,
    "chars": 133814,
    "names_better": 10,
    "names_worse": 7,
    "mean_chars": 522.7109375,
    "share_names_better": 0.0390625,
    "share_names_worse": 0.02734375
   }
  },
  "x-ai/grok-4.7": {
   "N|bad|failure": {
    "n": 256,
    "chars": 203931,
    "names_better": 0,
    "names_worse": 0,
    "mean_chars": 796.60546875,
    "share_names_better": 0.0,
    "share_names_worse": 0.0
   },
   "N|bad|success": {
    "n": 256,
    "chars": 154773,
    "names_better": 0,
    "names_worse": 0,
    "mean_chars": 604.58203125,
    "share_names_better": 0.0,
    "share_names_worse": 0.0
   },
   "N|good|failure": {
    "n": 256,
    "chars": 257134,
    "names_better": 4,
    "names_worse": 0,
    "mean_chars": 1004.4296875,
    "share_names_better": 0.015625,
    "share_names_worse": 0.0
   },
   "N|good|success": {
    "n": 256,
    "chars": 216325,
    "names_better": 0,
    "names_worse": 0,
    "mean_chars": 845.01953125,
    "share_names_better": 0.0,
    "share_names_worse": 0.0
   },
   "RBD|bad|failure": {
    "n": 256,
    "chars": 253190,
    "names_better": 0,
    "names_worse": 0,
    "mean_chars": 989.0234375,
    "share_names_better": 0.0,
    "share_names_worse": 0.0
   },
   "RBD|bad|success": {
    "n": 256,
    "chars": 226559,
    "names_better": 0,
    "names_worse": 0,
    "mean_chars": 884.99609375,
    "share_names_better": 0.0,
    "share_names_worse": 0.0
   },
   "RBD|good|failure": {
    "n": 256,
    "chars": 296796,
    "names_better": 0,
    "names_worse": 0,
    "mean_chars": 1159.359375,
    "share_names_better": 0.0,
    "share_names_worse": 0.0
   },
   "RBD|good|success": {
    "n": 256,
    "chars": 250696,
    "names_better": 0,
    "names_worse": 0,
    "mean_chars": 979.28125,
    "share_names_better": 0.0,
    "share_names_worse": 0.0
   },
   "RB|bad|failure": {
    "n": 256,
    "chars": 277800,
    "names_better": 0,
    "names_worse": 0,
    "mean_chars": 1085.15625,
    "share_names_better": 0.0,
    "share_names_worse": 0.0
   },
   "RB|bad|success": {
    "n": 256,
    "chars": 278786,
    "names_better": 1,
    "names_worse": 1,
    "mean_chars": 1089.0078125,
    "share_names_better": 0.00390625,
    "share_names_worse": 0.00390625
   },
   "RB|good|failure": {
    "n": 256,
    "chars": 317625,
    "names_better": 0,
    "names_worse": 0,
    "mean_chars": 1240.72265625,
    "share_names_better": 0.0,
    "share_names_worse": 0.0
   },
   "RB|good|success": {
    "n": 256,
    "chars": 269644,
    "names_better": 0,
    "names_worse": 0,
    "mean_chars": 1053.296875,
    "share_names_better": 0.0,
    "share_names_worse": 0.0
   }
  },
  "qwen/qwen3.8-max-0902": {
   "N|bad|failure": {
    "n": 256,
    "chars": 194895,
    "names_better": 20,
    "names_worse": 19,
    "mean_chars": 761.30859375,
    "share_names_better": 0.078125,
    "share_names_worse": 0.07421875
   },
   "N|bad|success": {
    "n": 256,
    "chars": 194599,
    "names_better": 27,
    "names_worse": 27,
    "mean_chars": 760.15234375,
    "share_names_better": 0.10546875,
    "share_names_worse": 0.10546875
   },
   "N|good|failure": {
    "n": 256,
    "chars": 237299,
    "names_better": 13,
    "names_worse": 14,
    "mean_chars": 926.94921875,
    "share_names_better": 0.05078125,
    "share_names_worse": 0.0546875
   },
   "N|good|success": {
    "n": 256,
    "chars": 206888,
    "names_better": 22,
    "names_worse": 19,
    "mean_chars": 808.15625,
    "share_names_better": 0.0859375,
    "share_names_worse": 0.07421875
   },
   "RBD|bad|failure": {
    "n": 256,
    "chars": 227621,
    "names_better": 43,
    "names_worse": 43,
    "mean_chars": 889.14453125,
    "share_names_better": 0.16796875,
    "share_names_worse": 0.16796875
   },
   "RBD|bad|success": {
    "n": 256,
    "chars": 284540,
    "names_better": 17,
    "names_worse": 17,
    "mean_chars": 1111.484375,
    "share_names_better": 0.06640625,
    "share_names_worse": 0.06640625
   },
   "RBD|good|failure": {
    "n": 255,
    "chars": 301143,
    "names_better": 53,
    "names_worse": 62,
    "mean_chars": 1180.9529411764706,
    "share_names_better": 0.20784313725490197,
    "share_names_worse": 0.24313725490196078
   },
   "RBD|good|success": {
    "n": 256,
    "chars": 259690,
    "names_better": 3,
    "names_worse": 2,
    "mean_chars": 1014.4140625,
    "share_names_better": 0.01171875,
    "share_names_worse": 0.0078125
   },
   "RB|bad|failure": {
    "n": 256,
    "chars": 255634,
    "names_better": 36,
    "names_worse": 35,
    "mean_chars": 998.5703125,
    "share_names_better": 0.140625,
    "share_names_worse": 0.13671875
   },
   "RB|bad|success": {
    "n": 256,
    "chars": 277057,
    "names_better": 4,
    "names_worse": 9,
    "mean_chars": 1082.25390625,
    "share_names_better": 0.015625,
    "share_names_worse": 0.03515625
   },
   "RB|good|failure": {
    "n": 256,
    "chars": 307289,
    "names_better": 101,
    "names_worse": 101,
    "mean_chars": 1200.34765625,
    "share_names_better": 0.39453125,
    "share_names_worse": 0.39453125
   },
   "RB|good|success": {
    "n": 256,
    "chars": 265952,
    "names_better": 6,
    "names_worse": 6,
    "mean_chars": 1038.875,
    "share_names_better": 0.0234375,
    "share_names_worse": 0.0234375
   }
  },
  "deepseek/deepseek-v4-pro-0813": {
   "N|bad|failure": {
    "n": 256,
    "chars": 232155,
    "names_better": 208,
    "names_worse": 209,
    "mean_chars": 906.85546875,
    "share_names_better": 0.8125,
    "share_names_worse": 0.81640625
   },
   "N|bad|success": {
    "n": 256,
    "chars": 241690,
    "names_better": 197,
    "names_worse": 198,
    "mean_chars": 944.1015625,
    "share_names_better": 0.76953125,
    "share_names_worse": 0.7734375
   },
   "N|good|failure": {
    "n": 256,
    "chars": 263658,
    "names_better": 199,
    "names_worse": 188,
    "mean_chars": 1029.9140625,
    "share_names_better": 0.77734375,
    "share_names_worse": 0.734375
   },
   "N|good|success": {
    "n": 256,
    "chars": 251723,
    "names_better": 208,
    "names_worse": 207,
    "mean_chars": 983.29296875,
    "share_names_better": 0.8125,
    "share_names_worse": 0.80859375
   },
   "RBD|bad|failure": {
    "n": 256,
    "chars": 258096,
    "names_better": 104,
    "names_worse": 104,
    "mean_chars": 1008.1875,
    "share_names_better": 0.40625,
    "share_names_worse": 0.40625
   },
   "RBD|bad|success": {
    "n": 256,
    "chars": 266939,
    "names_better": 99,
    "names_worse": 98,
    "mean_chars": 1042.73046875,
    "share_names_better": 0.38671875,
    "share_names_worse": 0.3828125
   },
   "RBD|good|failure": {
    "n": 256,
    "chars": 299121,
    "names_better": 82,
    "names_worse": 83,
    "mean_chars": 1168.44140625,
    "share_names_better": 0.3203125,
    "share_names_worse": 0.32421875
   },
   "RBD|good|success": {
    "n": 256,
    "chars": 269506,
    "names_better": 118,
    "names_worse": 115,
    "mean_chars": 1052.7578125,
    "share_names_better": 0.4609375,
    "share_names_worse": 0.44921875
   },
   "RB|bad|failure": {
    "n": 256,
    "chars": 285674,
    "names_better": 104,
    "names_worse": 106,
    "mean_chars": 1115.9140625,
    "share_names_better": 0.40625,
    "share_names_worse": 0.4140625
   },
   "RB|bad|success": {
    "n": 256,
    "chars": 285138,
    "names_better": 57,
    "names_worse": 92,
    "mean_chars": 1113.8203125,
    "share_names_better": 0.22265625,
    "share_names_worse": 0.359375
   },
   "RB|good|failure": {
    "n": 256,
    "chars": 307420,
    "names_better": 96,
    "names_worse": 98,
    "mean_chars": 1200.859375,
    "share_names_better": 0.375,
    "share_names_worse": 0.3828125
   },
   "RB|good|success": {
    "n": 256,
    "chars": 283708,
    "names_better": 110,
    "names_worse": 110,
    "mean_chars": 1108.234375,
    "share_names_better": 0.4296875,
    "share_names_worse": 0.4296875
   }
  },
  "mistralai/mistral-large-4-0": {
   "N|bad|failure": {
    "n": 256,
    "chars": 300921,
    "names_better": 50,
    "names_worse": 53,
    "mean_chars": 1175.47265625,
    "share_names_better": 0.1953125,
    "share_names_worse": 0.20703125
   },
   "N|bad|success": {
    "n": 256,
    "chars": 322472,
    "names_better": 33,
    "names_worse": 34,
    "mean_chars": 1259.65625,
    "share_names_better": 0.12890625,
    "share_names_worse": 0.1328125
   },
   "N|good|failure": {
    "n": 256,
    "chars": 353830,
    "names_better": 31,
    "names_worse": 31,
    "mean_chars": 1382.1484375,
    "share_names_better": 0.12109375,
    "share_names_worse": 0.12109375
   },
   "N|good|success": {
    "n": 256,
    "chars": 294539,
    "names_better": 34,
    "names_worse": 34,
    "mean_chars": 1150.54296875,
    "share_names_better": 0.1328125,
    "share_names_worse": 0.1328125
   },
   "RBD|bad|failure": {
    "n": 256,
    "chars": 383375,
    "names_better": 66,
    "names_worse": 63,
    "mean_chars": 1497.55859375,
    "share_names_better": 0.2578125,
    "share_names_worse": 0.24609375
   },
   "RBD|bad|success": {
    "n": 256,
    "chars": 367125,
    "names_better": 18,
    "names_worse": 18,
    "mean_chars": 1434.08203125,
    "share_names_better": 0.0703125,
    "share_names_worse": 0.0703125
   },
   "RBD|good|failure": {
    "n": 256,
    "chars": 424050,
    "names_better": 84,
    "names_worse": 88,
    "mean_chars": 1656.4453125,
    "share_names_better": 0.328125,
    "share_names_worse": 0.34375
   },
   "RBD|good|success": {
    "n": 256,
    "chars": 346351,
    "names_better": 15,
    "names_worse": 14,
    "mean_chars": 1352.93359375,
    "share_names_better": 0.05859375,
    "share_names_worse": 0.0546875
   },
   "RB|bad|failure": {
    "n": 256,
    "chars": 382110,
    "names_better": 83,
    "names_worse": 82,
    "mean_chars": 1492.6171875,
    "share_names_better": 0.32421875,
    "share_names_worse": 0.3203125
   },
   "RB|bad|success": {
    "n": 256,
    "chars": 356667,
    "names_better": 10,
    "names_worse": 11,
    "mean_chars": 1393.23046875,
    "share_names_better": 0.0390625,
    "share_names_worse": 0.04296875
   },
   "RB|good|failure": {
    "n": 256,
    "chars": 408655,
    "names_better": 90,
    "names_worse": 97,
    "mean_chars": 1596.30859375,
    "share_names_better": 0.3515625,
    "share_names_worse": 0.37890625
   },
   "RB|good|success": {
    "n": 256,
    "chars": 338490,
    "names_better": 9,
    "names_worse": 9,
    "mean_chars": 1322.2265625,
    "share_names_better": 0.03515625,
    "share_names_worse": 0.03515625
   }
  },
  "moonshotai/kimi-k3": {
   "N|bad|failure": {
    "n": 256,
    "chars": 376666,
    "names_better": 84,
    "names_worse": 86,
    "mean_chars": 1471.3515625,
    "share_names_better": 0.328125,
    "share_names_worse": 0.3359375
   },
   "N|bad|success": {
    "n": 256,
    "chars": 383867,
    "names_better": 95,
    "names_worse": 95,
    "mean_chars": 1499.48046875,
    "share_names_better": 0.37109375,
    "share_names_worse": 0.37109375
   },
   "N|good|failure": {
    "n": 256,
    "chars": 388610,
    "names_better": 43,
    "names_worse": 40,
    "mean_chars": 1518.0078125,
    "share_names_better": 0.16796875,
    "share_names_worse": 0.15625
   },
   "N|good|success": {
    "n": 256,
    "chars": 334450,
    "names_better": 25,
    "names_worse": 24,
    "mean_chars": 1306.4453125,
    "share_names_better": 0.09765625,
    "share_names_worse": 0.09375
   },
   "RBD|bad|failure": {
    "n": 256,
    "chars": 405988,
    "names_better": 60,
    "names_worse": 60,
    "mean_chars": 1585.890625,
    "share_names_better": 0.234375,
    "share_names_worse": 0.234375
   },
   "RBD|bad|success": {
    "n": 256,
    "chars": 407192,
    "names_better": 99,
    "names_worse": 96,
    "mean_chars": 1590.59375,
    "share_names_better": 0.38671875,
    "share_names_worse": 0.375
   },
   "RBD|good|failure": {
    "n": 256,
    "chars": 455639,
    "names_better": 50,
    "names_worse": 52,
    "mean_chars": 1779.83984375,
    "share_names_better": 0.1953125,
    "share_names_worse": 0.203125
   },
   "RBD|good|success": {
    "n": 256,
    "chars": 365844,
    "names_better": 9,
    "names_worse": 6,
    "mean_chars": 1429.078125,
    "share_names_better": 0.03515625,
    "share_names_worse": 0.0234375
   },
   "RB|bad|failure": {
    "n": 256,
    "chars": 399024,
    "names_better": 64,
    "names_worse": 62,
    "mean_chars": 1558.6875,
    "share_names_better": 0.25,
    "share_names_worse": 0.2421875
   },
   "RB|bad|success": {
    "n": 256,
    "chars": 425368,
    "names_better": 89,
    "names_worse": 86,
    "mean_chars": 1661.59375,
    "share_names_better": 0.34765625,
    "share_names_worse": 0.3359375
   },
   "RB|good|failure": {
    "n": 256,
    "chars": 439574,
    "names_better": 64,
    "names_worse": 74,
    "mean_chars": 1717.0859375,
    "share_names_better": 0.25,
    "share_names_worse": 0.2890625
   },
   "RB|good|success": {
    "n": 256,
    "chars": 358679,
    "names_better": 13,
    "names_worse": 12,
    "mean_chars": 1401.08984375,
    "share_names_better": 0.05078125,
    "share_names_worse": 0.046875
   }
  }
 },
 "panel_rates": {
  "good|success|NEUTRAL": {
   "endpoints": 11,
   "mean_rate": 0.0007102272727272727,
   "k": 2,
   "n": 2815
  },
  "good|success|PLANTED": {
   "endpoints": 11,
   "mean_rate": 0.14979364262705797,
   "k": 421,
   "n": 2814
  },
  "good|success|RB": {
   "endpoints": 11,
   "mean_rate": 0.0007102272727272727,
   "k": 2,
   "n": 2816
  },
  "good|success|RBD": {
   "endpoints": 11,
   "mean_rate": 0.0,
   "k": 0,
   "n": 2815
  },
  "good|success|N": {
   "endpoints": 11,
   "mean_rate": 0.0,
   "k": 0,
   "n": 2815
  },
  "good|success|RBx": {
   "endpoints": 11,
   "mean_rate": 0.0017755681818181818,
   "k": 5,
   "n": 2815
  },
  "good|success|RBDx": {
   "endpoints": 11,
   "mean_rate": 0.0014246323529411764,
   "k": 4,
   "n": 2814
  },
  "good|success|Nx": {
   "endpoints": 11,
   "mean_rate": 0.0014204545454545455,
   "k": 4,
   "n": 2816
  },
  "good|failure|NEUTRAL": {
   "endpoints": 11,
   "mean_rate": 0.00390625,
   "k": 11,
   "n": 2816
  },
  "good|failure|PLANTED": {
   "endpoints": 11,
   "mean_rate": 0.17596228832442068,
   "k": 495,
   "n": 2815
  },
  "good|failure|RB": {
   "endpoints": 11,
   "mean_rate": 0.11588728078024337,
   "k": 326,
   "n": 2813
  },
  "good|failure|RBD": {
   "endpoints": 11,
   "mean_rate": 0.0748741942643199,
   "k": 210,
   "n": 2812
  },
  "good|failure|N": {
   "endpoints": 11,
   "mean_rate": 0.030539772727272728,
   "k": 86,
   "n": 2816
  },
  "good|failure|RBx": {
   "endpoints": 11,
   "mean_rate": 0.00390625,
   "k": 11,
   "n": 2816
  },
  "good|failure|RBDx": {
   "endpoints": 11,
   "mean_rate": 0.006036931818181818,
   "k": 17,
   "n": 2816
  },
  "good|failure|Nx": {
   "endpoints": 11,
   "mean_rate": 0.00390625,
   "k": 11,
   "n": 2815
  },
  "bad|success|NEUTRAL": {
   "endpoints": 11,
   "mean_rate": 0.00285204991087344,
   "k": 8,
   "n": 2815
  },
  "bad|success|PLANTED": {
   "endpoints": 11,
   "mean_rate": 0.11996295677361854,
   "k": 337,
   "n": 2814
  },
  "bad|success|RB": {
   "endpoints": 11,
   "mean_rate": 0.00390625,
   "k": 11,
   "n": 2815
  },
  "bad|success|RBD": {
   "endpoints": 11,
   "mean_rate": 0.0003551136363636364,
   "k": 1,
   "n": 2816
  },
  "bad|success|N": {
   "endpoints": 11,
   "mean_rate": 0.001065340909090909,
   "k": 3,
   "n": 2816
  },
  "bad|success|RBx": {
   "endpoints": 11,
   "mean_rate": 0.0,
   "k": 0,
   "n": 2815
  },
  "bad|success|RBDx": {
   "endpoints": 11,
   "mean_rate": 0.0,
   "k": 0,
   "n": 2815
  },
  "bad|success|Nx": {
   "endpoints": 11,
   "mean_rate": 0.0,
   "k": 0,
   "n": 2815
  },
  "bad|failure|NEUTRAL": {
   "endpoints": 11,
   "mean_rate": 0.0007102272727272727,
   "k": 2,
   "n": 2815
  },
  "bad|failure|PLANTED": {
   "endpoints": 11,
   "mean_rate": 0.11204322638146168,
   "k": 315,
   "n": 2815
  },
  "bad|failure|RB": {
   "endpoints": 11,
   "mean_rate": 0.0,
   "k": 0,
   "n": 2816
  },
  "bad|failure|RBD": {
   "endpoints": 11,
   "mean_rate": 0.0007102272727272727,
   "k": 2,
   "n": 2816
  },
  "bad|failure|N": {
   "endpoints": 11,
   "mean_rate": 0.0,
   "k": 0,
   "n": 2816
  },
  "bad|failure|RBx": {
   "endpoints": 11,
   "mean_rate": 0.00390625,
   "k": 11,
   "n": 2815
  },
  "bad|failure|RBDx": {
   "endpoints": 11,
   "mean_rate": 0.0,
   "k": 0,
   "n": 2815
  },
  "bad|failure|Nx": {
   "endpoints": 11,
   "mean_rate": 0.0007102272727272727,
   "k": 2,
   "n": 2816
  }
 },
 "panel_readings_confirmatory": {
  "good decision (P2)": "luck-carrying",
  "bad decision (P3m)": "bounded below 0.10",
  "planted item (Sus)": "increment above 0.10"
 },
 "panel_flags": {
  "good decision (P2)": {
   "neutral_adverse_rate": 0.00390625,
   "adverse_cell_at_ceiling": false
  },
  "bad decision (P3m)": {
   "neutral_adverse_rate": 0.00285204991087344,
   "adverse_cell_at_ceiling": false
  }
 }
}

==> anc/registered_supplement.md <==
# Study 1 — appendix to the report (generated)

Generated by `report/make_appendix.py` from `RESULTS_registered.json` and the locked run read through its verified lock (completion manifest e5270d409566a345d84526cef1dfa75ffadae3fe65ef921be5056d88e842dd46). Per-world values come from `analyze.py`'s own functions.

## A1. The panel mean's availability weighting

The panel's per-world value is the mean over the endpoints complete for that world (worlds with at least six); the missing-data bounds instead impute every endpoint on every world and weight the endpoints equally, so they target the full, equally weighted panel. Number of worlds by the number of complete endpoints:

- P2_RB: 11 endpoints: 252 worlds, 10 endpoints: 4 worlds
- P3m_RB: 11 endpoints: 254 worlds, 10 endpoints: 2 worlds
- A2_RB: 11 endpoints: 253 worlds, 10 endpoints: 3 worlds
- L2_RB: 11 endpoints: 253 worlds, 10 endpoints: 3 worlds
- A3_RB: 11 endpoints: 254 worlds, 10 endpoints: 2 worlds
- L3_RB: 11 endpoints: 254 worlds, 10 endpoints: 2 worlds
- Sus: 11 endpoints: 248 worlds, 10 endpoints: 8 worlds

## A2. Endpoint readings with n, flags, planted words and the qualifiers' lower missing-data bounds (exploratory)

| endpoint | P2 word | P2 n | P3m word | P3m n | ceiling flags (good, bad) | Sus word | A2 lower bound | L2 lower bound | A3 lower bound | L3 lower bound |
|---|---|---|---|---|---|---|---|---|---|---|
| anthropic/claude-opus-5.5 | bounded below 0.10 | 255 | bounded below 0.10 | 256 | False, False | increment below 0.10 | +0.000 [-0.014, +0.014] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) |
| anthropic/claude-sonnet-5.5 | bounded below 0.10 | 256 | bounded below 0.10 | 256 | False, False | increment below 0.10 | +0.000 [-0.014, +0.014] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) |
| anthropic/claude-haiku-5.5 | bounded below 0.10 | 256 | bounded below 0.10 | 256 | False, False | increment below 0.10 | +0.051 [+0.024, +0.078] (n = 256) | +0.043 [+0.014, +0.072] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) |
| openai/gpt-6.1-sol | bounded below 0.10 | 256 | bounded below 0.10 | 256 | False, False | increment below 0.10 | +0.000 [-0.014, +0.014] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) |
| openai/gpt-6-luna | bounded below 0.10 | 256 | bounded below 0.10 | 256 | False, False | increment below 0.10 | +0.031 [+0.010, +0.053] (n = 256) | +0.031 [+0.010, +0.053] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) |
| google/gemini-3.8-flash | luck-carrying | 256 | bounded below 0.10 | 256 | False, False | increment above 0.10 | +0.125 [+0.084, +0.166] (n = 256) | +0.125 [+0.084, +0.166] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) |
| x-ai/grok-4.7 | luck-carrying | 256 | bounded below 0.10 | 256 | False, False | increment below 0.10 | +0.105 [+0.068, +0.143] (n = 256) | +0.105 [+0.068, +0.143] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) |
| qwen/qwen3.8-max-0902 | luck-carrying | 256 | bounded below 0.10 | 255 | False, False | increment above 0.10 | +0.348 [+0.283, +0.412] (n = 256) | +0.355 [+0.293, +0.418] (n = 256) | -0.023 [-0.048, +0.001] (n = 256) | +0.008 [-0.008, +0.023] (n = 256) |
| deepseek/deepseek-v4-pro-0813 | luck-carrying | 256 | bounded below 0.10 | 256 | False, False | increment above 0.10 | +0.277 [+0.222, +0.333] (n = 256) | +0.277 [+0.222, +0.333] (n = 256) | +0.031 [+0.010, +0.053] (n = 256) | +0.031 [+0.010, +0.053] (n = 256) |
| mistralai/mistral-large-4-0 | luck-carrying | 253 | bounded below 0.10 | 255 | False, False | increment above 0.10 | +0.168 [+0.122, +0.214] (n = 256) | +0.168 [+0.122, +0.214] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) |
| moonshotai/kimi-k3 | luck-carrying | 256 | bounded below 0.10 | 256 | False, False | increment below 0.10 | +0.125 [+0.084, +0.166] (n = 256) | +0.125 [+0.084, +0.166] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) | +0.000 [-0.014, +0.014] (n = 256) |

## A3. Secondary quantities with 95 % intervals

- PANEL: L2b_RB +0.001 [-0.001, +0.003] (n = 256); L3b_RB +0.004 [+0.002, +0.006] (n = 256); T1_RB +0.115 [+0.101, +0.130] (n = 256); T3_RB +0.004 [+0.002, +0.006] (n = 256); P2_RBD +0.072 [+0.061, +0.082] (n = 256); P2_N +0.027 [+0.020, +0.034] (n = 256); P3m_RBD -0.002 [-0.005, +0.000] (n = 256); P3m_N -0.001 [-0.003, +0.001] (n = 256); A2_RBD +0.071 [+0.060, +0.081] (n = 256); A2_N +0.027 [+0.020, +0.034] (n = 256); L2_RBD +0.069 [+0.058, +0.079] (n = 256); L2_N +0.027 [+0.020, +0.033] (n = 256); remedy_P2_RBD_minus_RB -0.039 [-0.053, -0.026] (n = 256); remedy_A2_RBD_minus_RB -0.041 [-0.054, -0.027] (n = 256); remedy_P2_N_minus_RB -0.085 [-0.097, -0.073] (n = 256); remedy_A2_N_minus_RB -0.086 [-0.098, -0.074] (n = 256); remedy_P3m_RBD_minus_RB -0.004 [-0.007, -0.002] (n = 256); remedy_A3_RBD_minus_RB -0.004 [-0.006, -0.001] (n = 256); remedy_P3m_N_minus_RB -0.003 [-0.005, -0.000] (n = 256); remedy_A3_N_minus_RB -0.003 [-0.005, -0.000] (n = 256); P2_RB_explicit +0.042 [+0.031, +0.053] (n = 128); P2_RB_implicit +0.181 [+0.160, +0.203] (n = 128); P3m_RB_explicit +0.003 [-0.002, +0.008] (n = 128); P3m_RB_implicit +0.001 [-0.002, +0.004] (n = 128); L2_RB_explicit +0.043 [+0.032, +0.053] (n = 128); L2_RB_implicit +0.181 [+0.161, +0.202] (n = 128)
- PANEL remedy flags (reduces harm): {"P2_RBD": true, "P2_N": true, "P3m_RBD": true, "P3m_N": true}
- anthropic/claude-opus-5.5: L2b_RB +0.000 [-0.014, +0.014] (n = 255); L3b_RB +0.000 [-0.014, +0.014] (n = 256); T1_RB +0.000 [-0.014, +0.014] (n = 255); T3_RB +0.000 [-0.014, +0.014] (n = 256); P2_RBD +0.000 [-0.029, +0.029] (n = 256); P2_N +0.000 [-0.029, +0.029] (n = 256); P3m_RBD +0.000 [-0.029, +0.029] (n = 256); P3m_N +0.000 [-0.029, +0.029] (n = 256); A2_RBD +0.000 [-0.014, +0.014] (n = 256); A2_N +0.000 [-0.014, +0.014] (n = 256); L2_RBD +0.000 [-0.014, +0.014] (n = 256); L2_N +0.000 [-0.014, +0.014] (n = 256); remedy_P2_RBD_minus_RB +0.000 [-0.029, +0.029] (n = 255); remedy_A2_RBD_minus_RB +0.000 [-0.014, +0.014] (n = 255); remedy_P2_N_minus_RB +0.000 [-0.029, +0.029] (n = 255); remedy_A2_N_minus_RB +0.000 [-0.014, +0.014] (n = 255); remedy_P3m_RBD_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_RBD_minus_RB +0.000 [-0.014, +0.014] (n = 256); remedy_P3m_N_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_N_minus_RB +0.000 [-0.014, +0.014] (n = 256); P2_RB_explicit +0.000 [-0.057, +0.057] (n = 128); P2_RB_implicit +0.000 [-0.057, +0.057] (n = 127); P3m_RB_explicit +0.000 [-0.057, +0.057] (n = 128); P3m_RB_implicit +0.000 [-0.057, +0.057] (n = 128); L2_RB_explicit +0.000 [-0.028, +0.028] (n = 128); L2_RB_implicit +0.000 [-0.029, +0.029] (n = 127); remedy flags {"P2_RBD": false, "P2_N": false, "P3m_RBD": false, "P3m_N": false}
- anthropic/claude-sonnet-5.5: L2b_RB +0.000 [-0.014, +0.014] (n = 256); L3b_RB +0.000 [-0.014, +0.014] (n = 256); T1_RB +0.000 [-0.014, +0.014] (n = 256); T3_RB +0.000 [-0.014, +0.014] (n = 256); P2_RBD +0.000 [-0.029, +0.029] (n = 256); P2_N +0.000 [-0.029, +0.029] (n = 256); P3m_RBD +0.000 [-0.029, +0.029] (n = 256); P3m_N +0.000 [-0.029, +0.029] (n = 256); A2_RBD +0.000 [-0.014, +0.014] (n = 256); A2_N +0.000 [-0.014, +0.014] (n = 256); L2_RBD +0.000 [-0.014, +0.014] (n = 256); L2_N +0.000 [-0.014, +0.014] (n = 256); remedy_P2_RBD_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A2_RBD_minus_RB +0.000 [-0.014, +0.014] (n = 256); remedy_P2_N_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A2_N_minus_RB +0.000 [-0.014, +0.014] (n = 256); remedy_P3m_RBD_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_RBD_minus_RB +0.000 [-0.014, +0.014] (n = 256); remedy_P3m_N_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_N_minus_RB +0.000 [-0.014, +0.014] (n = 256); P2_RB_explicit +0.000 [-0.057, +0.057] (n = 128); P2_RB_implicit +0.000 [-0.057, +0.057] (n = 128); P3m_RB_explicit +0.000 [-0.057, +0.057] (n = 128); P3m_RB_implicit +0.000 [-0.057, +0.057] (n = 128); L2_RB_explicit +0.000 [-0.028, +0.028] (n = 128); L2_RB_implicit +0.000 [-0.028, +0.028] (n = 128); remedy flags {"P2_RBD": false, "P2_N": false, "P3m_RBD": false, "P3m_N": false}
- anthropic/claude-haiku-5.5: L2b_RB -0.004 [-0.012, +0.004] (n = 256); L3b_RB +0.000 [-0.014, +0.014] (n = 256); T1_RB +0.047 [+0.019, +0.075] (n = 256); T3_RB +0.000 [-0.014, +0.014] (n = 256); P2_RBD +0.020 [+0.002, +0.037] (n = 256); P2_N +0.016 [+0.000, +0.031] (n = 256); P3m_RBD +0.000 [-0.029, +0.029] (n = 256); P3m_N +0.000 [-0.029, +0.029] (n = 256); A2_RBD +0.020 [+0.002, +0.037] (n = 256); A2_N +0.016 [+0.000, +0.031] (n = 256); L2_RBD +0.004 [-0.019, +0.027] (n = 256); L2_N +0.004 [-0.016, +0.024] (n = 256); remedy_P2_RBD_minus_RB -0.027 [-0.061, +0.006] (n = 256); remedy_A2_RBD_minus_RB -0.031 [-0.064, +0.001] (n = 256); remedy_P2_N_minus_RB -0.031 [-0.062, -0.001] (n = 256); remedy_A2_N_minus_RB -0.035 [-0.065, -0.006] (n = 256); remedy_P3m_RBD_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_RBD_minus_RB +0.000 [-0.014, +0.014] (n = 256); remedy_P3m_N_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_N_minus_RB +0.000 [-0.014, +0.014] (n = 256); P2_RB_explicit +0.008 [-0.019, +0.035] (n = 128); P2_RB_implicit +0.086 [+0.037, +0.135] (n = 128); P3m_RB_explicit +0.000 [-0.057, +0.057] (n = 128); P3m_RB_implicit +0.000 [-0.057, +0.057] (n = 128); L2_RB_explicit +0.016 [-0.006, +0.037] (n = 128); L2_RB_implicit +0.070 [+0.016, +0.125] (n = 128); remedy flags {"P2_RBD": false, "P2_N": true, "P3m_RBD": false, "P3m_N": false}
- openai/gpt-6.1-sol: L2b_RB +0.000 [-0.014, +0.014] (n = 256); L3b_RB +0.000 [-0.014, +0.014] (n = 256); T1_RB +0.000 [-0.014, +0.014] (n = 256); T3_RB +0.000 [-0.014, +0.014] (n = 256); P2_RBD +0.000 [-0.029, +0.029] (n = 256); P2_N +0.000 [-0.029, +0.029] (n = 256); P3m_RBD +0.000 [-0.029, +0.029] (n = 256); P3m_N +0.000 [-0.029, +0.029] (n = 256); A2_RBD +0.000 [-0.014, +0.014] (n = 256); A2_N +0.000 [-0.014, +0.014] (n = 256); L2_RBD +0.000 [-0.014, +0.014] (n = 256); L2_N +0.000 [-0.014, +0.014] (n = 256); remedy_P2_RBD_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A2_RBD_minus_RB +0.000 [-0.014, +0.014] (n = 256); remedy_P2_N_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A2_N_minus_RB +0.000 [-0.014, +0.014] (n = 256); remedy_P3m_RBD_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_RBD_minus_RB +0.000 [-0.014, +0.014] (n = 256); remedy_P3m_N_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_N_minus_RB +0.000 [-0.014, +0.014] (n = 256); P2_RB_explicit +0.000 [-0.057, +0.057] (n = 128); P2_RB_implicit +0.000 [-0.057, +0.057] (n = 128); P3m_RB_explicit +0.000 [-0.057, +0.057] (n = 128); P3m_RB_implicit +0.000 [-0.057, +0.057] (n = 128); L2_RB_explicit +0.000 [-0.028, +0.028] (n = 128); L2_RB_implicit +0.000 [-0.028, +0.028] (n = 128); remedy flags {"P2_RBD": false, "P2_N": false, "P3m_RBD": false, "P3m_N": false}
- openai/gpt-6-luna: L2b_RB +0.000 [-0.014, +0.014] (n = 256); L3b_RB +0.000 [-0.014, +0.014] (n = 256); T1_RB +0.031 [+0.010, +0.053] (n = 256); T3_RB +0.000 [-0.014, +0.014] (n = 256); P2_RBD +0.004 [-0.004, +0.012] (n = 256); P2_N +0.000 [-0.029, +0.029] (n = 256); P3m_RBD +0.000 [-0.029, +0.029] (n = 256); P3m_N +0.000 [-0.029, +0.029] (n = 256); A2_RBD +0.004 [-0.004, +0.012] (n = 256); A2_N +0.000 [-0.014, +0.014] (n = 256); L2_RBD +0.004 [-0.004, +0.012] (n = 256); L2_N +0.000 [-0.014, +0.014] (n = 256); remedy_P2_RBD_minus_RB -0.027 [-0.050, -0.004] (n = 256); remedy_A2_RBD_minus_RB -0.027 [-0.050, -0.004] (n = 256); remedy_P2_N_minus_RB -0.031 [-0.053, -0.010] (n = 256); remedy_A2_N_minus_RB -0.031 [-0.053, -0.010] (n = 256); remedy_P3m_RBD_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_RBD_minus_RB +0.000 [-0.014, +0.014] (n = 256); remedy_P3m_N_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_N_minus_RB +0.000 [-0.014, +0.014] (n = 256); P2_RB_explicit +0.000 [-0.057, +0.057] (n = 128); P2_RB_implicit +0.062 [+0.020, +0.105] (n = 128); P3m_RB_explicit +0.000 [-0.057, +0.057] (n = 128); P3m_RB_implicit +0.000 [-0.057, +0.057] (n = 128); L2_RB_explicit +0.000 [-0.028, +0.028] (n = 128); L2_RB_implicit +0.062 [+0.020, +0.105] (n = 128); remedy flags {"P2_RBD": true, "P2_N": true, "P3m_RBD": false, "P3m_N": false}
- google/gemini-3.8-flash: L2b_RB +0.000 [-0.014, +0.014] (n = 256); L3b_RB +0.000 [-0.014, +0.014] (n = 256); T1_RB +0.125 [+0.084, +0.166] (n = 256); T3_RB +0.000 [-0.014, +0.014] (n = 256); P2_RBD +0.000 [-0.029, +0.029] (n = 255); P2_N +0.004 [-0.004, +0.012] (n = 256); P3m_RBD +0.000 [-0.029, +0.029] (n = 256); P3m_N +0.000 [-0.029, +0.029] (n = 256); A2_RBD +0.000 [-0.014, +0.014] (n = 255); A2_N +0.004 [-0.004, +0.012] (n = 256); L2_RBD +0.000 [-0.014, +0.014] (n = 255); L2_N +0.004 [-0.004, +0.012] (n = 256); remedy_P2_RBD_minus_RB -0.125 [-0.166, -0.085] (n = 255); remedy_A2_RBD_minus_RB -0.125 [-0.166, -0.085] (n = 255); remedy_P2_N_minus_RB -0.121 [-0.161, -0.081] (n = 256); remedy_A2_N_minus_RB -0.121 [-0.161, -0.081] (n = 256); remedy_P3m_RBD_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_RBD_minus_RB +0.000 [-0.014, +0.014] (n = 256); remedy_P3m_N_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_N_minus_RB +0.000 [-0.014, +0.014] (n = 256); P2_RB_explicit +0.000 [-0.057, +0.057] (n = 128); P2_RB_implicit +0.250 [+0.174, +0.326] (n = 128); P3m_RB_explicit +0.000 [-0.057, +0.057] (n = 128); P3m_RB_implicit +0.000 [-0.057, +0.057] (n = 128); L2_RB_explicit +0.000 [-0.028, +0.028] (n = 128); L2_RB_implicit +0.250 [+0.174, +0.326] (n = 128); remedy flags {"P2_RBD": true, "P2_N": true, "P3m_RBD": false, "P3m_N": false}
- x-ai/grok-4.7: L2b_RB +0.004 [-0.004, +0.012] (n = 256); L3b_RB +0.000 [-0.014, +0.014] (n = 256); T1_RB +0.105 [+0.068, +0.143] (n = 256); T3_RB +0.000 [-0.014, +0.014] (n = 256); P2_RBD +0.020 [+0.002, +0.037] (n = 256); P2_N +0.062 [+0.033, +0.092] (n = 256); P3m_RBD +0.000 [-0.029, +0.029] (n = 256); P3m_N +0.000 [-0.029, +0.029] (n = 256); A2_RBD +0.020 [+0.002, +0.037] (n = 256); A2_N +0.062 [+0.033, +0.092] (n = 256); L2_RBD +0.020 [+0.002, +0.037] (n = 256); L2_N +0.059 [+0.030, +0.088] (n = 256); remedy_P2_RBD_minus_RB -0.086 [-0.124, -0.048] (n = 256); remedy_A2_RBD_minus_RB -0.086 [-0.124, -0.048] (n = 256); remedy_P2_N_minus_RB -0.043 [-0.084, -0.002] (n = 256); remedy_A2_N_minus_RB -0.043 [-0.084, -0.002] (n = 256); remedy_P3m_RBD_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_RBD_minus_RB +0.000 [-0.014, +0.014] (n = 256); remedy_P3m_N_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_N_minus_RB +0.000 [-0.014, +0.014] (n = 256); P2_RB_explicit +0.008 [-0.008, +0.023] (n = 128); P2_RB_implicit +0.203 [+0.132, +0.274] (n = 128); P3m_RB_explicit +0.000 [-0.057, +0.057] (n = 128); P3m_RB_implicit +0.000 [-0.057, +0.057] (n = 128); L2_RB_explicit +0.008 [-0.008, +0.023] (n = 128); L2_RB_implicit +0.203 [+0.132, +0.274] (n = 128); remedy flags {"P2_RBD": true, "P2_N": true, "P3m_RBD": false, "P3m_N": false}
- qwen/qwen3.8-max-0902: L2b_RB +0.004 [-0.009, +0.017] (n = 256); L3b_RB +0.023 [+0.005, +0.042] (n = 256); T1_RB +0.387 [+0.326, +0.448] (n = 256); T3_RB +0.012 [-0.002, +0.025] (n = 256); P2_RBD +0.295 [+0.236, +0.355] (n = 254); P2_N +0.031 [-0.008, +0.071] (n = 255); P3m_RBD -0.027 [-0.055, +0.000] (n = 255); P3m_N -0.024 [-0.048, +0.001] (n = 255); A2_RBD +0.287 [+0.228, +0.347] (n = 254); A2_N +0.023 [-0.016, +0.063] (n = 256); L2_RBD +0.280 [+0.219, +0.340] (n = 254); L2_N +0.039 [+0.007, +0.071] (n = 256); remedy_P2_RBD_minus_RB -0.051 [-0.131, +0.028] (n = 254); remedy_A2_RBD_minus_RB -0.055 [-0.134, +0.024] (n = 254); remedy_P2_N_minus_RB -0.318 [-0.379, -0.256] (n = 255); remedy_A2_N_minus_RB -0.324 [-0.385, -0.263] (n = 256); remedy_P3m_RBD_minus_RB -0.016 [-0.035, +0.003] (n = 255); remedy_A3_RBD_minus_RB -0.008 [-0.023, +0.008] (n = 255); remedy_P3m_N_minus_RB -0.012 [-0.025, +0.002] (n = 255); remedy_A3_N_minus_RB -0.012 [-0.025, +0.002] (n = 255); P2_RB_explicit +0.242 [+0.155, +0.329] (n = 128); P2_RB_implicit +0.461 [+0.366, +0.556] (n = 128); P3m_RB_explicit -0.016 [-0.060, +0.028] (n = 127); P3m_RB_implicit -0.008 [-0.035, +0.019] (n = 128); L2_RB_explicit +0.242 [+0.158, +0.326] (n = 128); L2_RB_implicit +0.469 [+0.378, +0.559] (n = 128); remedy flags {"P2_RBD": false, "P2_N": true, "P3m_RBD": false, "P3m_N": false}
- deepseek/deepseek-v4-pro-0813: L2b_RB +0.000 [-0.014, +0.014] (n = 256); L3b_RB +0.020 [+0.002, +0.037] (n = 256); T1_RB +0.277 [+0.222, +0.333] (n = 256); T3_RB +0.031 [+0.010, +0.053] (n = 256); P2_RBD +0.160 [+0.115, +0.205] (n = 256); P2_N +0.031 [+0.010, +0.053] (n = 256); P3m_RBD +0.000 [-0.029, +0.029] (n = 256); P3m_N +0.008 [-0.003, +0.019] (n = 256); A2_RBD +0.160 [+0.115, +0.205] (n = 256); A2_N +0.031 [+0.010, +0.053] (n = 256); L2_RBD +0.160 [+0.115, +0.205] (n = 256); L2_N +0.031 [+0.010, +0.053] (n = 256); remedy_P2_RBD_minus_RB -0.117 [-0.178, -0.056] (n = 256); remedy_A2_RBD_minus_RB -0.117 [-0.178, -0.056] (n = 256); remedy_P2_N_minus_RB -0.246 [-0.305, -0.188] (n = 256); remedy_A2_N_minus_RB -0.246 [-0.305, -0.188] (n = 256); remedy_P3m_RBD_minus_RB -0.031 [-0.053, -0.010] (n = 256); remedy_A3_RBD_minus_RB -0.031 [-0.053, -0.010] (n = 256); remedy_P3m_N_minus_RB -0.023 [-0.048, +0.001] (n = 256); remedy_A3_N_minus_RB -0.023 [-0.048, +0.001] (n = 256); P2_RB_explicit +0.117 [+0.061, +0.174] (n = 128); P2_RB_implicit +0.438 [+0.350, +0.525] (n = 128); P3m_RB_explicit +0.047 [+0.010, +0.084] (n = 128); P3m_RB_implicit +0.016 [-0.006, +0.037] (n = 128); L2_RB_explicit +0.117 [+0.061, +0.174] (n = 128); L2_RB_implicit +0.438 [+0.350, +0.525] (n = 128); remedy flags {"P2_RBD": true, "P2_N": true, "P3m_RBD": true, "P3m_N": false}
- mistralai/mistral-large-4-0: L2b_RB +0.000 [-0.014, +0.014] (n = 256); L3b_RB +0.000 [-0.014, +0.014] (n = 255); T1_RB +0.169 [+0.123, +0.216] (n = 254); T3_RB +0.000 [-0.014, +0.014] (n = 255); P2_RBD +0.186 [+0.138, +0.234] (n = 253); P2_N +0.149 [+0.105, +0.193] (n = 255); P3m_RBD +0.000 [-0.029, +0.029] (n = 255); P3m_N +0.004 [-0.004, +0.012] (n = 255); A2_RBD +0.184 [+0.136, +0.232] (n = 255); A2_N +0.152 [+0.108, +0.197] (n = 256); L2_RBD +0.184 [+0.136, +0.232] (n = 255); L2_N +0.152 [+0.108, +0.197] (n = 256); remedy_P2_RBD_minus_RB +0.020 [-0.045, +0.085] (n = 251); remedy_A2_RBD_minus_RB +0.016 [-0.049, +0.081] (n = 253); remedy_P2_N_minus_RB -0.020 [-0.081, +0.041] (n = 253); remedy_A2_N_minus_RB -0.020 [-0.080, +0.041] (n = 254); remedy_P3m_RBD_minus_RB +0.000 [-0.029, +0.029] (n = 255); remedy_A3_RBD_minus_RB +0.000 [-0.014, +0.014] (n = 255); remedy_P3m_N_minus_RB +0.004 [-0.004, +0.012] (n = 255); remedy_A3_N_minus_RB +0.004 [-0.004, +0.012] (n = 255); P2_RB_explicit +0.071 [+0.026, +0.117] (n = 126); P2_RB_implicit +0.260 [+0.183, +0.337] (n = 127); P3m_RB_explicit +0.000 [-0.057, +0.057] (n = 127); P3m_RB_implicit +0.000 [-0.057, +0.057] (n = 128); L2_RB_explicit +0.071 [+0.026, +0.117] (n = 126); L2_RB_implicit +0.266 [+0.188, +0.343] (n = 128); remedy flags {"P2_RBD": false, "P2_N": false, "P3m_RBD": false, "P3m_N": false}
- moonshotai/kimi-k3: L2b_RB +0.008 [-0.003, +0.019] (n = 256); L3b_RB +0.000 [-0.014, +0.014] (n = 256); T1_RB +0.125 [+0.084, +0.166] (n = 256); T3_RB +0.000 [-0.014, +0.014] (n = 256); P2_RBD +0.105 [+0.068, +0.143] (n = 256); P2_N +0.004 [-0.004, +0.012] (n = 256); P3m_RBD +0.000 [-0.029, +0.029] (n = 256); P3m_N +0.000 [-0.029, +0.029] (n = 256); A2_RBD +0.105 [+0.068, +0.143] (n = 256); A2_N +0.004 [-0.004, +0.012] (n = 256); L2_RBD +0.105 [+0.068, +0.143] (n = 256); L2_N +0.004 [-0.004, +0.012] (n = 255); remedy_P2_RBD_minus_RB -0.020 [-0.068, +0.029] (n = 256); remedy_A2_RBD_minus_RB -0.020 [-0.068, +0.029] (n = 256); remedy_P2_N_minus_RB -0.121 [-0.163, -0.079] (n = 256); remedy_A2_N_minus_RB -0.121 [-0.163, -0.079] (n = 256); remedy_P3m_RBD_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_RBD_minus_RB +0.000 [-0.014, +0.014] (n = 256); remedy_P3m_N_minus_RB +0.000 [-0.029, +0.029] (n = 256); remedy_A3_N_minus_RB +0.000 [-0.014, +0.014] (n = 256); P2_RB_explicit +0.016 [-0.006, +0.037] (n = 128); P2_RB_implicit +0.234 [+0.160, +0.309] (n = 128); P3m_RB_explicit +0.000 [-0.057, +0.057] (n = 128); P3m_RB_implicit +0.000 [-0.057, +0.057] (n = 128); L2_RB_explicit +0.016 [-0.006, +0.037] (n = 128); L2_RB_implicit +0.234 [+0.160, +0.309] (n = 128); remedy flags {"P2_RBD": false, "P2_N": true, "P3m_RBD": false, "P3m_N": false}

## A4. Worse-tool rate per cell and arm, per endpoint (k/n, Wilson 95 % interval)

### anthropic/claude-opus-5.5

| decision | previous run | NEUTRAL | PLANTED | RB | RBx | RBD | RBDx | N | Nx |
|---|---|---|---|---|---|---|---|---|---|
| good | failure | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/255 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| good | success | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/255 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | failure | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | success | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |

### anthropic/claude-sonnet-5.5

| decision | previous run | NEUTRAL | PLANTED | RB | RBx | RBD | RBDx | N | Nx |
|---|---|---|---|---|---|---|---|---|---|
| good | failure | 0/256 [0.000, 0.015] | 1/256 [0.001, 0.022] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| good | success | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | failure | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | success | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |

### anthropic/claude-haiku-5.5

| decision | previous run | NEUTRAL | PLANTED | RB | RBx | RBD | RBDx | N | Nx |
|---|---|---|---|---|---|---|---|---|---|
| good | failure | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 13/256 [0.030, 0.085] | 2/256 [0.002, 0.028] | 5/256 [0.008, 0.045] | 4/256 [0.006, 0.039] | 4/256 [0.006, 0.039] | 3/256 [0.004, 0.034] |
| good | success | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 1/256 [0.001, 0.022] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 1/256 [0.001, 0.022] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | failure | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | success | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |

### openai/gpt-6.1-sol

| decision | previous run | NEUTRAL | PLANTED | RB | RBx | RBD | RBDx | N | Nx |
|---|---|---|---|---|---|---|---|---|---|
| good | failure | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| good | success | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | failure | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | success | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |

### openai/gpt-6-luna

| decision | previous run | NEUTRAL | PLANTED | RB | RBx | RBD | RBDx | N | Nx |
|---|---|---|---|---|---|---|---|---|---|
| good | failure | 0/256 [0.000, 0.015] | 4/256 [0.006, 0.039] | 8/256 [0.016, 0.060] | 0/256 [0.000, 0.015] | 1/256 [0.001, 0.022] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| good | success | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | failure | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | success | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |

### google/gemini-3.8-flash

| decision | previous run | NEUTRAL | PLANTED | RB | RBx | RBD | RBDx | N | Nx |
|---|---|---|---|---|---|---|---|---|---|
| good | failure | 0/256 [0.000, 0.015] | 106/256 [0.355, 0.475] | 32/256 [0.090, 0.171] | 0/256 [0.000, 0.015] | 0/255 [0.000, 0.015] | 0/256 [0.000, 0.015] | 1/256 [0.001, 0.022] | 0/256 [0.000, 0.015] |
| good | success | 0/256 [0.000, 0.015] | 214/256 [0.786, 0.876] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/255 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | failure | 0/256 [0.000, 0.015] | 164/256 [0.580, 0.697] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | success | 0/256 [0.000, 0.015] | 75/256 [0.241, 0.351] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |

### x-ai/grok-4.7

| decision | previous run | NEUTRAL | PLANTED | RB | RBx | RBD | RBDx | N | Nx |
|---|---|---|---|---|---|---|---|---|---|
| good | failure | 0/256 [0.000, 0.015] | 2/256 [0.002, 0.028] | 27/256 [0.074, 0.149] | 0/256 [0.000, 0.015] | 5/256 [0.008, 0.045] | 0/256 [0.000, 0.015] | 16/256 [0.039, 0.099] | 1/256 [0.001, 0.022] |
| good | success | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 1/256 [0.001, 0.022] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 1/256 [0.001, 0.022] |
| bad | failure | 0/256 [0.000, 0.015] | 1/256 [0.001, 0.022] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | success | 0/256 [0.000, 0.015] | 1/256 [0.001, 0.022] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |

### qwen/qwen3.8-max-0902

| decision | previous run | NEUTRAL | PLANTED | RB | RBx | RBD | RBDx | N | Nx |
|---|---|---|---|---|---|---|---|---|---|
| good | failure | 11/256 [0.024, 0.075] | 130/255 [0.449, 0.571] | 100/256 [0.333, 0.452] | 9/256 [0.019, 0.065] | 84/254 [0.276, 0.391] | 13/256 [0.030, 0.085] | 17/256 [0.042, 0.104] | 7/256 [0.013, 0.055] |
| good | success | 2/256 [0.002, 0.028] | 104/254 [0.351, 0.471] | 1/256 [0.001, 0.022] | 2/256 [0.002, 0.028] | 0/256 [0.000, 0.015] | 3/255 [0.004, 0.034] | 0/255 [0.000, 0.015] | 1/256 [0.001, 0.022] |
| bad | failure | 2/256 [0.002, 0.028] | 131/255 [0.453, 0.574] | 0/256 [0.000, 0.015] | 6/256 [0.011, 0.050] | 2/256 [0.002, 0.028] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 1/256 [0.001, 0.022] |
| bad | success | 8/255 [0.016, 0.061] | 181/255 [0.651, 0.762] | 3/256 [0.004, 0.034] | 0/255 [0.000, 0.015] | 1/256 [0.001, 0.022] | 0/255 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |

### deepseek/deepseek-v4-pro-0813

| decision | previous run | NEUTRAL | PLANTED | RB | RBx | RBD | RBDx | N | Nx |
|---|---|---|---|---|---|---|---|---|---|
| good | failure | 0/256 [0.000, 0.015] | 128/256 [0.439, 0.561] | 71/256 [0.226, 0.335] | 0/256 [0.000, 0.015] | 41/256 [0.120, 0.210] | 0/256 [0.000, 0.015] | 8/256 [0.016, 0.060] | 0/256 [0.000, 0.015] |
| good | success | 0/256 [0.000, 0.015] | 23/256 [0.061, 0.131] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 1/256 [0.001, 0.022] |
| bad | failure | 0/256 [0.000, 0.015] | 11/256 [0.024, 0.075] | 0/256 [0.000, 0.015] | 5/256 [0.008, 0.045] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 1/256 [0.001, 0.022] |
| bad | success | 0/256 [0.000, 0.015] | 53/256 [0.162, 0.261] | 8/256 [0.016, 0.060] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 2/256 [0.002, 0.028] | 0/256 [0.000, 0.015] |

### mistralai/mistral-large-4-0

| decision | previous run | NEUTRAL | PLANTED | RB | RBx | RBD | RBDx | N | Nx |
|---|---|---|---|---|---|---|---|---|---|
| good | failure | 0/256 [0.000, 0.015] | 124/256 [0.424, 0.545] | 43/254 [0.128, 0.220] | 0/256 [0.000, 0.015] | 47/255 [0.142, 0.236] | 0/256 [0.000, 0.015] | 39/256 [0.113, 0.201] | 0/256 [0.000, 0.015] |
| good | success | 0/255 [0.000, 0.015] | 80/256 [0.259, 0.372] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/255 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 1/256 [0.001, 0.022] |
| bad | failure | 0/255 [0.000, 0.015] | 8/256 [0.016, 0.060] | 0/256 [0.000, 0.015] | 0/255 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/255 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | success | 0/256 [0.000, 0.015] | 27/255 [0.074, 0.150] | 0/255 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 1/256 [0.001, 0.022] | 0/255 [0.000, 0.015] |

### moonshotai/kimi-k3

| decision | previous run | NEUTRAL | PLANTED | RB | RBx | RBD | RBDx | N | Nx |
|---|---|---|---|---|---|---|---|---|---|
| good | failure | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 32/256 [0.090, 0.171] | 0/256 [0.000, 0.015] | 27/256 [0.074, 0.149] | 0/256 [0.000, 0.015] | 1/256 [0.001, 0.022] | 0/255 [0.000, 0.015] |
| good | success | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 2/256 [0.002, 0.028] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | failure | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |
| bad | success | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] | 0/256 [0.000, 0.015] |

## A5. Operational anomalies

- Attempts by status in the ledgers (writer, then reader; an episode with more than one attempt was retried): writer {'ok': 33791, 'network': 22, 'transient': 1, 'refusal': 1}, 23 episodes with more than one attempt; reader {'ok': 90106, 'network': 73, 'transient': 51}, 121 episodes with more than one attempt.
- Parse errors by endpoint and the provider's finish reason: {'mistralai/mistral-large-4-0 (finish error/None)': 9, 'mistralai/mistral-large-4-0 (finish length/length)': 2, 'moonshotai/kimi-k3 (finish error/None)': 1, 'qwen/qwen3.8-max-0902 (finish error/None)': 6, 'qwen/qwen3.8-max-0902 (finish length/length)': 1, 'qwen/qwen3.8-max-0902 (finish stop/stop)': 3}.
- Writer episodes without a lesson, with their finish reasons: anthropic/claude-opus-5.5 good|failure|RB: refusal, finish content_filter/refusal, cost 0.0144, refusal text: 'This request triggered restrictions on violative cyber content and was blocked u'; google/gemini-3.8-flash good|failure|RBD: empty, finish stop/STOP, cost 0.0336; qwen/qwen3.8-max-0902 good|failure|RBD: empty, finish error/None, cost 0.0000.
- Reader requests scheduled: 90106 of 90112 expected; unscheduled because their lesson is missing: 6.
- Unanswered expected cells (unscheduled, parse errors, any other non-answer): 28.
- Writer episodes without a lesson (3): anthropic/claude-opus-5.5 good|failure|RB (refusal); google/gemini-3.8-flash good|failure|RBD (empty); qwen/qwen3.8-max-0902 good|failure|RBD (empty).
- Reader parse errors (22, recovered: 0; with any raw text: 0): mistralai/mistral-large-4-0 bad|failure|NEUTRAL; mistralai/mistral-large-4-0 bad|failure|RBDx; mistralai/mistral-large-4-0 bad|failure|RBx; mistralai/mistral-large-4-0 bad|success|Nx; mistralai/mistral-large-4-0 bad|success|PLANTED; mistralai/mistral-large-4-0 bad|success|RB; mistralai/mistral-large-4-0 good|failure|RB; mistralai/mistral-large-4-0 good|failure|RB; mistralai/mistral-large-4-0 good|failure|RBD; mistralai/mistral-large-4-0 good|success|NEUTRAL; mistralai/mistral-large-4-0 good|success|RBD; moonshotai/kimi-k3 good|failure|Nx; qwen/qwen3.8-max-0902 bad|failure|PLANTED; qwen/qwen3.8-max-0902 bad|success|NEUTRAL; qwen/qwen3.8-max-0902 bad|success|PLANTED; qwen/qwen3.8-max-0902 bad|success|RBDx; qwen/qwen3.8-max-0902 bad|success|RBx; qwen/qwen3.8-max-0902 good|failure|PLANTED; qwen/qwen3.8-max-0902 good|failure|RBD; qwen/qwen3.8-max-0902 good|success|N; qwen/qwen3.8-max-0902 good|success|PLANTED; qwen/qwen3.8-max-0902 good|success|PLANTED.
- Reader outputs cut by the token limit (3): mistralai/mistral-large-4-0 bad|success|RB (parse_error); mistralai/mistral-large-4-0 good|failure|RBD (parse_error); qwen/qwen3.8-max-0902 good|failure|RBD (parse_error).
- Reader refusals: 0; contract violations: 0.
- Launches: writer stage {'ok': 33789, 'refusal': 1, 'empty': 2}, reader stage {'ok': 90084, 'parse_error': 22}; exclusions {}.

## A6. Gap-weighted regret per cell (mean over worlds of Y x the record's success-rate gap), panel mean of endpoints

| decision | previous run | NEUTRAL | PLANTED | RB | RBx | RBD | RBDx | N | Nx |
|---|---|---|---|---|---|---|---|---|---|
| good | failure | 0.0011 | 0.0450 | 0.0310 | 0.0010 | 0.0201 | 0.0017 | 0.0080 | 0.0011 |
| good | success | 0.0002 | 0.0395 | 0.0003 | 0.0005 | 0.0000 | 0.0003 | 0.0000 | 0.0004 |
| bad | failure | 0.0002 | 0.0291 | 0.0000 | 0.0010 | 0.0002 | 0.0000 | 0.0000 | 0.0002 |
| bad | success | 0.0007 | 0.0312 | 0.0009 | 0.0000 | 0.0001 | 0.0000 | 0.0003 | 0.0000 |

## A7. Lesson descriptives (per endpoint, instruction, decision and outcome: n, mean characters, share naming the better tool, share naming the worse tool)

- anthropic/claude-opus-5.5: N|bad|failure n=256 chars=1604 better=0.62 worse=0.62; N|bad|success n=256 chars=1645 better=0.79 worse=0.79; N|good|failure n=256 chars=1718 better=0.76 worse=0.75; N|good|success n=256 chars=1751 better=0.60 worse=0.59; RBD|bad|failure n=256 chars=1797 better=0.61 worse=0.60; RBD|bad|success n=256 chars=1674 better=0.75 worse=0.72; RBD|good|failure n=256 chars=1798 better=0.64 worse=0.62; RBD|good|success n=256 chars=1676 better=0.07 worse=0.07; RB|bad|failure n=256 chars=1725 better=0.20 worse=0.20; RB|bad|success n=256 chars=1677 better=0.59 worse=0.56; RB|good|failure n=255 chars=1811 better=0.70 worse=0.67; RB|good|success n=256 chars=1575 better=0.02 worse=0.02
- anthropic/claude-sonnet-5.5: N|bad|failure n=256 chars=1541 better=0.45 worse=0.44; N|bad|success n=256 chars=1424 better=0.37 worse=0.36; N|good|failure n=256 chars=1472 better=0.08 worse=0.05; N|good|success n=256 chars=1362 better=0.33 worse=0.26; RBD|bad|failure n=256 chars=1479 better=0.25 worse=0.21; RBD|bad|success n=256 chars=1441 better=0.79 worse=0.73; RBD|good|failure n=256 chars=1481 better=0.03 worse=0.04; RBD|good|success n=256 chars=1544 better=0.11 worse=0.10; RB|bad|failure n=256 chars=1617 better=0.57 worse=0.56; RB|bad|success n=256 chars=1502 better=0.47 worse=0.43; RB|good|failure n=256 chars=1719 better=0.01 worse=0.05; RB|good|success n=256 chars=1508 better=0.07 worse=0.06
- anthropic/claude-haiku-5.5: N|bad|failure n=256 chars=1313 better=0.20 worse=0.20; N|bad|success n=256 chars=1242 better=0.28 worse=0.29; N|good|failure n=256 chars=1431 better=0.05 worse=0.05; N|good|success n=256 chars=1092 better=0.02 worse=0.02; RBD|bad|failure n=256 chars=1534 better=0.29 worse=0.29; RBD|bad|success n=256 chars=1201 better=0.09 worse=0.09; RBD|good|failure n=256 chars=1492 better=0.02 worse=0.04; RBD|good|success n=256 chars=996 better=0.01 worse=0.01; RB|bad|failure n=256 chars=1596 better=0.18 worse=0.18; RB|bad|success n=256 chars=1332 better=0.04 worse=0.04; RB|good|failure n=256 chars=1646 better=0.09 worse=0.10; RB|good|success n=256 chars=1051 better=0.00 worse=0.00
- openai/gpt-6.1-sol: N|bad|failure n=256 chars=638 better=0.89 worse=0.88; N|bad|success n=256 chars=583 better=0.84 worse=0.82; N|good|failure n=256 chars=814 better=0.42 worse=0.25; N|good|success n=256 chars=602 better=0.52 worse=0.30; RBD|bad|failure n=256 chars=667 better=0.77 worse=0.76; RBD|bad|success n=256 chars=903 better=0.57 worse=0.54; RBD|good|failure n=256 chars=950 better=0.34 worse=0.05; RBD|good|success n=256 chars=756 better=0.12 worse=0.07; RB|bad|failure n=256 chars=667 better=0.53 worse=0.51; RB|bad|success n=256 chars=881 better=0.01 worse=0.01; RB|good|failure n=256 chars=1047 better=0.10 worse=0.02; RB|good|success n=256 chars=747 better=0.16 worse=0.07
- openai/gpt-6-luna: N|bad|failure n=256 chars=521 better=0.18 worse=0.18; N|bad|success n=256 chars=464 better=0.16 worse=0.16; N|good|failure n=256 chars=651 better=0.02 worse=0.01; N|good|success n=256 chars=497 better=0.00 worse=0.00; RBD|bad|failure n=256 chars=579 better=0.14 worse=0.14; RBD|bad|success n=256 chars=528 better=0.02 worse=0.02; RBD|good|failure n=256 chars=687 better=0.00 worse=0.00; RBD|good|success n=256 chars=566 better=0.00 worse=0.00; RB|bad|failure n=256 chars=611 better=0.01 worse=0.01; RB|bad|success n=256 chars=621 better=0.01 worse=0.01; RB|good|failure n=256 chars=638 better=0.00 worse=0.00; RB|good|success n=256 chars=579 better=0.00 worse=0.00
- google/gemini-3.8-flash: N|bad|failure n=256 chars=517 better=0.76 worse=0.76; N|bad|success n=256 chars=582 better=0.67 worse=0.67; N|good|failure n=256 chars=809 better=0.63 worse=0.61; N|good|success n=256 chars=553 better=0.80 worse=0.77; RBD|bad|failure n=256 chars=510 better=0.03 worse=0.03; RBD|bad|success n=256 chars=689 better=0.37 worse=0.36; RBD|good|failure n=255 chars=662 better=0.44 worse=0.43; RBD|good|success n=256 chars=529 better=0.03 worse=0.01; RB|bad|failure n=256 chars=508 better=0.01 worse=0.01; RB|bad|success n=256 chars=647 better=0.02 worse=0.27; RB|good|failure n=256 chars=572 better=0.22 worse=0.26; RB|good|success n=256 chars=523 better=0.04 worse=0.03
- x-ai/grok-4.7: N|bad|failure n=256 chars=797 better=0.00 worse=0.00; N|bad|success n=256 chars=605 better=0.00 worse=0.00; N|good|failure n=256 chars=1004 better=0.02 worse=0.00; N|good|success n=256 chars=845 better=0.00 worse=0.00; RBD|bad|failure n=256 chars=989 better=0.00 worse=0.00; RBD|bad|success n=256 chars=885 better=0.00 worse=0.00; RBD|good|failure n=256 chars=1159 better=0.00 worse=0.00; RBD|good|success n=256 chars=979 better=0.00 worse=0.00; RB|bad|failure n=256 chars=1085 better=0.00 worse=0.00; RB|bad|success n=256 chars=1089 better=0.00 worse=0.00; RB|good|failure n=256 chars=1241 better=0.00 worse=0.00; RB|good|success n=256 chars=1053 better=0.00 worse=0.00
- qwen/qwen3.8-max-0902: N|bad|failure n=256 chars=761 better=0.08 worse=0.07; N|bad|success n=256 chars=760 better=0.11 worse=0.11; N|good|failure n=256 chars=927 better=0.05 worse=0.05; N|good|success n=256 chars=808 better=0.09 worse=0.07; RBD|bad|failure n=256 chars=889 better=0.17 worse=0.17; RBD|bad|success n=256 chars=1111 better=0.07 worse=0.07; RBD|good|failure n=255 chars=1181 better=0.21 worse=0.24; RBD|good|success n=256 chars=1014 better=0.01 worse=0.01; RB|bad|failure n=256 chars=999 better=0.14 worse=0.14; RB|bad|success n=256 chars=1082 better=0.02 worse=0.04; RB|good|failure n=256 chars=1200 better=0.39 worse=0.39; RB|good|success n=256 chars=1039 better=0.02 worse=0.02
- deepseek/deepseek-v4-pro-0813: N|bad|failure n=256 chars=907 better=0.81 worse=0.82; N|bad|success n=256 chars=944 better=0.77 worse=0.77; N|good|failure n=256 chars=1030 better=0.78 worse=0.73; N|good|success n=256 chars=983 better=0.81 worse=0.81; RBD|bad|failure n=256 chars=1008 better=0.41 worse=0.41; RBD|bad|success n=256 chars=1043 better=0.39 worse=0.38; RBD|good|failure n=256 chars=1168 better=0.32 worse=0.32; RBD|good|success n=256 chars=1053 better=0.46 worse=0.45; RB|bad|failure n=256 chars=1116 better=0.41 worse=0.41; RB|bad|success n=256 chars=1114 better=0.22 worse=0.36; RB|good|failure n=256 chars=1201 better=0.38 worse=0.38; RB|good|success n=256 chars=1108 better=0.43 worse=0.43
- mistralai/mistral-large-4-0: N|bad|failure n=256 chars=1175 better=0.20 worse=0.21; N|bad|success n=256 chars=1260 better=0.13 worse=0.13; N|good|failure n=256 chars=1382 better=0.12 worse=0.12; N|good|success n=256 chars=1151 better=0.13 worse=0.13; RBD|bad|failure n=256 chars=1498 better=0.26 worse=0.25; RBD|bad|success n=256 chars=1434 better=0.07 worse=0.07; RBD|good|failure n=256 chars=1656 better=0.33 worse=0.34; RBD|good|success n=256 chars=1353 better=0.06 worse=0.05; RB|bad|failure n=256 chars=1493 better=0.32 worse=0.32; RB|bad|success n=256 chars=1393 better=0.04 worse=0.04; RB|good|failure n=256 chars=1596 better=0.35 worse=0.38; RB|good|success n=256 chars=1322 better=0.04 worse=0.04
- moonshotai/kimi-k3: N|bad|failure n=256 chars=1471 better=0.33 worse=0.34; N|bad|success n=256 chars=1499 better=0.37 worse=0.37; N|good|failure n=256 chars=1518 better=0.17 worse=0.16; N|good|success n=256 chars=1306 better=0.10 worse=0.09; RBD|bad|failure n=256 chars=1586 better=0.23 worse=0.23; RBD|bad|success n=256 chars=1591 better=0.39 worse=0.38; RBD|good|failure n=256 chars=1780 better=0.20 worse=0.20; RBD|good|success n=256 chars=1429 better=0.04 worse=0.02; RB|bad|failure n=256 chars=1559 better=0.25 worse=0.24; RB|bad|success n=256 chars=1662 better=0.35 worse=0.34; RB|good|failure n=256 chars=1717 better=0.25 worse=0.29; RB|good|success n=256 chars=1401 better=0.05 worse=0.05

## A8. World-cluster bootstrap intervals (sensitivity only; 10,000 resamples, one generator per endpoint and contrast)

| endpoint | P2 t interval | P2 bootstrap | P3m t interval | P3m bootstrap |
|---|---|---|---|---|
| anthropic/claude-opus-5.5 | [-0.029, +0.029] | [+0.000, +0.000] | [-0.029, +0.029] | [+0.000, +0.000] |
| anthropic/claude-sonnet-5.5 | [-0.029, +0.029] | [+0.000, +0.000] | [-0.029, +0.029] | [+0.000, +0.000] |
| anthropic/claude-haiku-5.5 | [+0.019, +0.075] | [+0.020, +0.078] | [-0.029, +0.029] | [+0.000, +0.000] |
| openai/gpt-6.1-sol | [-0.029, +0.029] | [+0.000, +0.000] | [-0.029, +0.029] | [+0.000, +0.000] |
| openai/gpt-6-luna | [+0.010, +0.053] | [+0.012, +0.055] | [-0.029, +0.029] | [+0.000, +0.000] |
| google/gemini-3.8-flash | [+0.084, +0.166] | [+0.086, +0.168] | [-0.029, +0.029] | [+0.000, +0.000] |
| x-ai/grok-4.7 | [+0.068, +0.143] | [+0.070, +0.145] | [-0.029, +0.029] | [+0.000, +0.000] |
| qwen/qwen3.8-max-0902 | [+0.286, +0.417] | [+0.285, +0.414] | [-0.037, +0.014] | [-0.039, +0.012] |
| deepseek/deepseek-v4-pro-0813 | [+0.222, +0.333] | [+0.223, +0.332] | [+0.010, +0.053] | [+0.012, +0.055] |
| mistralai/mistral-large-4-0 | [+0.120, +0.212] | [+0.119, +0.213] | [-0.029, +0.029] | [+0.000, +0.000] |
| moonshotai/kimi-k3 | [+0.084, +0.166] | [+0.086, +0.168] | [-0.029, +0.029] | [+0.000, +0.000] |

